A Lie bracket approximation approach to distributed optimization over directed graphs

We consider a group of computation units trying to cooperatively solve a distributed optimization problem with shared linear equality and inequality constraints. Assuming that the computation units are communicating over a network whose topology is described by a time-invariant directed graph, by combining saddle-point dynamics with Lie bracket approximation techniques we derive a methodology that allows to design distributed continuous-time optimization algorithms that solve this problem under minimal assumptions on the graph topology as well as on the structure of the constraints. We discuss several extensions as well as special cases in which the proposed procedure becomes particularly simple.

==> anc/bracket.m <==
classdef bracket
    %BRACKET - A class for Lie brackets of vector fields. 
    %
    %== CONSTRUCTOR ==
    %
    %To create a bracket between two brackets/vector fields 'bracket1' and 
    %'bracket2' with some identifier 'ID' (optional), use
    %
    %     bracket(bracket1,bracket2)
    %     bracket(bracket1,bracket2,ID).
    %
    %To define a single vector field (bracket of degree 1), use
    %
    %     bracket(vecFieldID,[],vecFieldID).
    %
    %
    %== PROPERTIES ==
    %
    %Property name   Data type       Description 
    %----------------------------------------------------------------------
    %- bracket1      bracket         Left factor of the bracket.
    %- bracket2      bracket         Right factor of the bracket.
    %- degree        pos. integer    Degree of the bracket.
    %- vecFieldID    Vector of       IDs of vector fields involved in the 
    %                pos. integers   bracket.
    %- ID            pos. integer    Unique identifier of the bracket
    %                                (optional). Is NaN when not set.
    %- coeff         double          A scalar coefficient of the bracket with 
    %                                which is multiplied. Set to one by default. 
    %                                Use 'bracket.coeff = k' to change it to
    %                                some scalar value 'k'.
    %
    %
    %== METHODS ==
    %
    %- toString         Compute a string representation of a bracket.
    %- evalBracket      Evaluate a bracket for given vector fields.
    %- isEqual          Check whether two bracket are equal.
    %- isZero           Check whether a bracket evaluates to a vanishing
    %                   vector field.
    %
    %Use 'help bracket.method' to display a documentation for a specific
    %method.
    %
    %S. Michalowsky, August 2017
    
    
    % == PROPERTIES ==
    % ---------------------------------------------------------------------
    properties (SetAccess = private, GetAccess = public)
        bracket1        % Left factor of the bracket
        bracket2        % Right factor of the bracket
        degree          % Degree of the bracket
        vecFieldIDs     % The IDs of the vector fields involved in the bracket
        ID              % Unique ID of the bracket (optional)
    end
    properties (SetAccess = public, GetAccess = public)
        coeff           % Scalar coefficient with which the bracket is multiplied. 
    end
    
    % == METHODS ==
    % ---------------------------------------------------------------------
    methods
        % CONSTRUCTOR
        function obj = bracket(bracket1,bracket2,varargin)
            %Constructor of class bracket
            %
            %Create a bracket between two brackets/vector fields 'bracket1' and 
            %'bracket2' with some identifier 'ID' (optional)
            %
            %     bracket(bracket1,bracket2)
            %     bracket(bracket1,bracket2,ID).
            %
            %To define a single vector field (bracket of degree 1), use
            %
            %     bracket(vecFieldID,[],vecFieldID).
           
            obj.bracket1 = bracket1;
            obj.bracket2 = bracket2;
            if isempty(bracket2)
                obj.degree = 1;
                obj.vecFieldIDs = bracket1;
                obj.ID = obj.vecFieldIDs;
                obj.coeff = 1;
            else
                obj.degree = bracket1.degree + bracket2.degree;
                obj.vecFieldIDs = [ bracket1.vecFieldIDs, bracket2.vecFieldIDs ];
                obj.coeff = bracket1.coeff*bracket2.coeff;
            end
            switch nargin
                case 2
                    obj.ID = NaN;
                case 3
                    obj.ID = varargin{1};
                otherwise
                    disp('Too many input arguments.')
            end
        end
        
        % STRING REPRESENTATION OF A BRACKET
        function out = toString(obj,vecFields)
            %TOSTRING - Computes a string representation of a bracket.
            %
            %    bracket.toString
            %    bracket.toString(vecFields)
            %
            %Inputs
            %------
            %- vecFields     An array of class vector fields containing the
            %  (optional)    vector fields appearing in the bracket, i.e.,
            %                if 'bracket.vecFieldIDs(k) = i', then the k-th
            %                vector field in the bracket is given by
            %                'vecFields(i)'. If provided, the string
            %                representations of the vector fields given in
            %                'vecFields.string' will be used. Otherwise,
            %                the IDs are used.
            %
            %Output
            %------
            %A string representation of the bracket.
            
            if obj.coeff == 1
                strBracket = [];
            else
                strBracket = [ num2str(obj.coeff), '*'];
            end
            switch obj.degree
                case 1
                    switch nargin
                        case 1
                            strBracket = [strBracket,num2str(obj.vecFieldIDs)];
                        case 2
                            strBracket = [strBracket,vecFields(obj.vecFieldIDs).string];
                        otherwise
                            disp('Too many input arguments.')
                    end
                case 2
                    switch nargin
                        case 1
                            strBracket = [strBracket,'[',num2str(obj.vecFieldIDs(1)),',',num2str(obj.vecFieldIDs(2)),']'];
                        case 2
                            strBracket = [strBracket,'[',vecFields(obj.vecFieldIDs(1)).string,',',vecFields(obj.vecFieldIDs(2)).string,']'];
                        otherwise
                            disp('Too many input arguments.')
                    end
                otherwise
                    switch nargin
                        case 1
                            strBracket = [strBracket,'[',obj.bracket1.toString,',',obj.bracket2.toString,']'];
                        case 2
                            strBracket = [strBracket,'[',obj.bracket1.toString(vecFields),',',obj.bracket2.toString(vecFields),']'];
                        otherwise
                            disp('Too many input arguments.')
                    end
            end
            out = strBracket;
        end
        
        % EVALUATE BRACKET
        function out = evalBracket(obj,symVectorFields)
            %EVALBRACKET - Evaluates a bracket for given vector fields and
            %computes the resulting vector field.
            %
            %     bracket.evalBracket(symVecFields)
            %
            %Inputs:
            %- symVectorFields   Array of objects of class 'vectorField'.
            %                    Vector fields in array need to be sorted
            %                    by their ID, i.e., symVectorFields(i)
            %                    corresponds to the vector field with ID i.
            
            % get left and right factor
            bracket1 = obj.bracket1;
            bracket2 = obj.bracket2;
            
            switch obj.degree
                case 1
                    vecField = symVectorFields(bracket1).symVecField;
                    out = vecField;
                case 2
                    vecField1 = symVectorFields(bracket1.bracket1).symVecField;
                    vecField2 = symVectorFields(bracket2.bracket1).symVecField;
                    if iscell(symVectorFields(1).vars)
                        vars = symVectorFields(1).vars{:};
                    else
                        vars = symVectorFields(1).vars;
                    end
                    out = jacobian(vecField2,vars)*vecField1 - jacobian(vecField1,vars)*vecField2;
                otherwise
                    vecField1 = bracket1.evalBracketNoCoeff(symVectorFields);
                    vecField2 = bracket2.evalBracketNoCoeff(symVectorFields);
                    if iscell(symVectorFields(1).vars)
                        vars = symVectorFields(1).vars{:};
                    else
                        vars = symVectorFields(1).vars;
                    end
                    out = jacobian(vecField2,vars)*vecField1 - jacobian(vecField1,vars)*vecField2;
            end
            % multiply by coefficient
            out = obj.coeff*out;
        end
        
        % EVALUATE BRACKET (DOES NOT USE COEFFICIENT STORED IN
        % BRACKET.COEFF)
        function out = evalBracketNoCoeff(obj,symVectorFields)
            %EVALBRACKET - Evaluates a bracket for given vector fields and
            %computes the resulting vector field.
            %
            %     bracket.evalBracket(symVecFields)
            %
            %Inputs:
            %- symVectorFields   Array of objects of class 'vectorField'.
            %                    Vector fields in array need to be sorted
            %                    by their ID, i.e., symVectorFields(i)
            %                    corresponds to the vector field with ID i.
            
            % get left and right factor
            bracket1 = obj.bracket1;
            bracket2 = obj.bracket2;
            
            switch obj.degree
                case 1
                    vecField = symVectorFields(bracket1).symVecField;
                    out = vecField;
                case 2
                    vecField1 = symVectorFields(bracket1.bracket1).symVecField;
                    vecField2 = symVectorFields(bracket2.bracket1).symVecField;
                    if iscell(symVectorFields(1).vars)
                        vars = symVectorFields(1).vars{:};
                    else
                        vars = symVectorFields(1).vars;
                    end
                    out = jacobian(vecField2,vars)*vecField1 - jacobian(vecField1,vars)*vecField2;
                otherwise
                    vecField1 = bracket1.evalBracketNoCoeff(symVectorFields);
                    vecField2 = bracket2.evalBracketNoCoeff(symVectorFields);
                    if iscell(symVectorFields(1).vars)
                        vars = symVectorFields(1).vars{:};
                    else
                        vars = symVectorFields(1).vars;
                    end
                    out = jacobian(vecField2,vars)*vecField1 - jacobian(vecField1,vars)*vecField2;
            end
        end        
        
        % IS EQUAL BRACKET
        function out = isEqual(obj,bracket2)
            %ISEQUAL - Check whether the bracket is equal to another
            %bracket. Returns 'true' when brackets are equal.
            %
            %     bracket.isEqual(bracket2)
            %
            %Inputs:
            %- bracket2    An object of class 'bracket'.
            if (obj.degree == bracket2.degree) & (obj.vecFieldIDs == bracket2.vecFieldIDs)
                switch obj.degree
                    case 1
                        out = true;
                    case 2
                        out = true;
                    otherwise
                        out = obj.bracket1.isEqual(bracket2.bracket1) & obj.bracket2.isEqual(bracket2.bracket2);
                end
            else
                out = false;
            end
        end
        
        % IS ZERO BRACKET
        function out = isZero(obj,symVecFields)
            %ISZERO - Check whether the bracket evaluates to a zero for a
            %given set of vector fields. Returns 'true' when the bracket is
            %equivalent to zero.
            %
            %     bracket.isZero(symVecFields)
            %
            %Inputs
            %------
            %- symVectorFields   Array of objects of class 'vectorField'.
            %                    Vector fields in array need to be sorted
            %                    by their ID, i.e., symVectorFields(i)
            %                    corresponds to the vector field with ID i.
            
            % evaluate bracket
            theSymVecField = obj.evalBracket(symVecFields);
            % check whether vector field is zero
            try double(theSymVecField);
                if double(theSymVecField) == 0
                    out = true;
                else
                    out = false;
                end
            catch
                out = false;
            end
        end
        
        % UPDATE IDENTIFIER ACCORDING TO SOME HALL BASIS
        function newBracket = updateID(obj,theHallBasis)
            %UPDATEID - Update the ID of a bracket according to the ID
            %defined in a P. Hall basis.
            
            % find bracket in Hall basis to get ID
            theID = theHallBasis.getID(obj);
            
            % create new bracket with correct ID
            newBracket = bracket(obj.bracket1,obj.bracket2,theID);
        end
        
        % GET BRACKET IN P. HALL
        function [theBrackets,theCoeffs] = getBracketInPHall(obj,theHallBasis)
            %GETBRACKETINPHALL - Projects the bracket to a given P. Hall
            %basis. Use the 'hallBasis' class to compute a Hall basis.
            %
            %     bracket.getBracketInPHall(theHallBasis)
            
            switch obj.degree
                case 1
                    % degree 1: no projection required
                    theBrackets = obj.updateID(theHallBasis);
                    theBracket.coeff = obj.coeff;
                    theCoeffs = obj.coeff;
                case 2
                    % degree 2: resort using skew-symmetry
                    theBracket1 = obj.bracket1.updateID(theHallBasis);
                    theBracket2 = obj.bracket2.updateID(theHallBasis);
                    if theBracket1.ID <= theBracket2.ID
                        theBrackets = bracket(theBracket1,theBracket2);
                        theBrackets = theBrackets.updateID(theHallBasis);
                        theBrackets.coeff = obj.coeff;
                        theCoeffs = obj.coeff;
                    else
                        theBrackets = bracket(theBracket2,theBracket1);
                        theBrackets = theBrackets.updateID(theHallBasis);
                        theBrackets.coeff = -obj.coeff;
                        theCoeffs = -obj.coeff;
                    end
                case 3
                    [theBrackets,theCoeffs] = resortPHall(obj,theHallBasis);
                otherwise
                    % project left and right factor on Hall basis
                    [projBrackets1,theCoeffs1] = obj.bracket1.getBracketInPHall(theHallBasis);
                    [projBrackets2,theCoeffs2] = obj.bracket2.getBracketInPHall(theHallBasis);
                    % for each combination, resort the brackets
                    nBrackets = 0;
                    for iBracket1 = 1:length(projBrackets1)
                        for iBracket2 = 1:length(projBrackets2)
                            [tempBrackets,tempCoeffs] = resortPHall( bracket(projBrackets1(iBracket1),projBrackets2(iBracket2)), theHallBasis );
                            for iTempBracket = 1:length(tempBrackets)
                                theBrackets(nBrackets+iTempBracket,1) = tempBrackets(iTempBracket);
                                theCoeffs(nBrackets+iTempBracket,1) = obj.coeff*theCoeffs1(iBracket1)*theCoeffs2(iBracket2)*tempCoeffs(iTempBracket);
                                theBrackets(nBrackets+iTempBracket,1).coeff = theCoeffs(nBrackets+iTempBracket);
                            end
                            nBrackets = nBrackets + length(tempBrackets);
                        end
                    end
            end 
        end 
        
        % GET EQUIVALENT BRACKETS
        function equivBrackets = getEquivBrackets(obj,theHallBasis)
            %GETEQUIVBRACKETS - Compute all equivalent brackets in a given
            %P. Hall basis.
            
            % get all brackets in the Hall basis of the same degree
            allBrackets = theHallBasis.getBrackets(obj.degree);
            
            % go through all brackets to find the equivalent ones
            for iBracket = 1:length(allBrackets)
                if sort(allBrackets(iBracket).vecFieldIDs) == sort(obj.vecFieldIDs)
                    if exist('equivBrackets')
                        equivBrackets(end+1) = allBrackets(iBracket);
                    else
                        equivBrackets = allBrackets(iBracket);
                    end
                end
            end
            
            % if no equivalent brackets were found in the basis, return
            % error
            if ~exist('equivBrackets')
                disp('No equivalent brackets have been found in the given Hall basis.')
                equivBrackets = [];
            end

        end
        
        
        
        
    end
    
end

function [resortedBrackets,theCoeffs] = resortPHall(theBracket,theHallBasis)
    % get all required elements of the bracket [phi1,[phi2,phi3]] and
    % update their IDs 
    phi1 = theBracket.bracket1;
    phi2 = theBracket.bracket2.bracket1;
    phi3 = theBracket.bracket2.bracket2;
    phi1 = phi1.updateID(theHallBasis);
    phi2 = phi2.updateID(theHallBasis);
    phi3 = phi3.updateID(theHallBasis);
    phi2phi3 = bracket(phi2,phi3);
    %phi2phi3 = phi2phi3.updateID(theHallBasis);
    % resort by degree or ID step 1: outer bracket   
    if phi1.degree > phi2phi3.degree
        tempBracket = bracket(phi2phi3,phi1);
        tempBracket.coeff = -theBracket.coeff;
        tempCoeff = -theBracket.coeff;
    else
        if phi1.degree == phi2phi3.degree
            phi2phi3 = phi2phi3.updateID(theHallBasis);
            if phi1.ID > phi2phi3.ID
                tempBracket = bracket(phi2phi3,phi1);
                tempBracket.coeff = -theBracket.coeff;
                tempCoeff = -theBracket.coeff;
            else
                tempBracket = bracket(phi1,phi2phi3);
                tempCoeff = theBracket.coeff;
            end
        else
            tempBracket = bracket(phi1,phi2phi3);
            tempCoeff = theBracket.coeff;
        end
    end
    % resort by ID step 2: inner bracket
    phi1 = tempBracket.bracket1;
    phi2 = tempBracket.bracket2.bracket1;
    phi3 = tempBracket.bracket2.bracket2;
    if phi2.ID > phi3.ID
        tempBracket = bracket(phi1,bracket(phi3,phi2));
        tempBracket.coeff = -tempBracket.coeff;
        tempCoeff = -tempCoeff;
    end
    % resort by ID step 3: complete bracket
    phi1 = tempBracket.bracket1;
    phi2 = tempBracket.bracket2.bracket1;
    phi3 = tempBracket.bracket2.bracket2;
    if phi2.ID > phi1.ID
        resortedBrackets = [ bracket( phi2, bracket(phi1,phi3) );
                        bracket( phi3, bracket(phi1,phi2) ) ];
        resortedBrackets(1,1).coeff = tempBracket.coeff;
        resortedBrackets(2,1).coeff = -tempBracket.coeff;
        theCoeffs = [ tempCoeff;
                     -tempCoeff ];
    else
        resortedBrackets = tempBracket;
        theCoeffs = tempCoeff;
    end
    % update ID of resorted bracket
    for iBracket = 1:length(resortedBrackets)
        resortedBrackets(iBracket) = resortedBrackets(iBracket).updateID(theHallBasis);
        resortedBrackets(iBracket).coeff = theCoeffs(iBracket);
    end
end






==> anc/brightenColor.m <==
function out = brightenColor(theColorRGB,percentage)
%BRIGHTENCOLOR.M - Brighten a color by some given percentage.
%
%   out = brightenColor(theColorRGB,percentage)
%
%Inputs:
%------
%- theColorRGB    A vector containing the RGB values (between 0 and 1)
%                 specifying the color to be brightened.
%- percentage     A value between 0 and 1 specifying how much to lighten
%                 the color.

out = theColorRGB + ( ones(size(theColorRGB)) - theColorRGB )*percentage;

end

==> anc/checkRewriting.m <==
function [resVecField,succRewriting] = checkRewriting(brackets,desiredVecField,symVecFields)
%CHECHKREWRITING.M - Check whether the non-admissible vector fields have
%successfully been rewritten in terms of Lie brackets of admissible vector
%fields.
%
%     [resVecField,succRewriting] = checkRewriting(brackets,nonAdmissibleVecField,symVecFields)
%
%Inputs
%------
%- brackets             An array of object of class 'bracket' that
%                       represents the Lie brackets of admissible vector
%                       fields. The sum of all these brackets weighted by
%                       their coefficients 'brackets(i).coeff' shall give
%                       the non-admissible vector field 'desiredVecField'.
%- desiredVecField      A symbolic representation of the desired
%                       non-admissible vector field that shall be rewritten
%                       in term of Lie brackets of admissible vector
%                       fields. The same variable as in the admissible
%                       vector fields must be used.
%- symVecFields         An array of objects of class 'vectorField' that
%                       represents the set of admissible vector fields.
%
%Output
%------
%- resVecField          A symbolic representation of the resulting vector 
%                       field when evaluating the Lie brackets.
%- succRewriting        Boolean variable indicating whether the
%                       vector field 'desiredVecField' was rewritten
%                       successfully (true) or not (false).
%
%S. Michalowsky, August 2017

    % compute resulting vector field
    theResVecField = zeros(length(desiredVecField),1);
    for iBracket = 1:length(brackets)
        theResVecField = theResVecField + brackets(iBracket).evalBracket(symVecFields);
    end
    resVecField = theResVecField;
    % compare desired and resulting vector field
    try double(simplify(desiredVecField - theResVecField)) ;
        if double(simplify(desiredVecField - theResVecField)) == 0
            disp('Rewriting successful, resulting vector field matches the desired one.')
            succRewriting = true;
        else
            disp('Resulting vector field does not match the desired one.')
            succRewriting = false;
        end
    catch
        disp('Resulting vector field does not match the desired one.')
        succRewriting = false;
    end

end

==> anc/computeInputFunctions.m <==
function [hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,vecFields,reqVecFieldIDs,varargin)
%COMPUTEINPUTFUNCTIONS.M - Compute inputs functions from a given set of
%brackets and coefficients.
%
%     [hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,vecFields,reqVecFieldIDs)
%     [hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,vecFields,reqVecFieldIDs,vecFieldAssociations)
%
%Inputs
%------
%- allEquivClasses         An array of class 'equivClass' containing all
%                          equivalence classes together with the
%                          coefficients as well as the frequencies.
%- vecFields               An array of class 'vectorField' containing all
%                          admissible vector fields appearing in the brackets.
%- reqVecFieldIDs          A vector of integers containing the IDs of the
%                          vector fields that are required in the brackets.
%- vecFieldAssociations    A vector associating to each vector field an
%  (optional)              integer number. For each bracket, the amplitude 
%                          of the perturbation will be lowest for vector
%                          fields with associated integer '1'. If not
%                          provided, all amplitudes are somewhat equal.
%
%
%Outputs
%-------
%- hInput                  A function handle 'hInput(tSym,sigmaVar)' where
%                          tSym is time and sigmaVar is the sequence
%                          parameter. The i-th component corresponds to the
%                          i-th vector field in 'reqVecFieldIDs'.
%- uSym                    A symbolic representation of 'hInput'.
%- tSym                    Symbolic variable representing time.
%- sigmaVar                Symbolic variable representing the sequence
%                          parameter.
%- cellXiMats              A cell array with the Xi-matrices containing the
%                          coefficients in the limiting system.
%
%S. Michalowsky, September 2017

switch nargin
    case 3
        % nothing to do
    case 4
        vecFieldAssociations = varargin{end};
    otherwise
        disp('Too many input arguments.')
end


% == GET XI-MATRIX WITH COEFF. OF THE LIMITING SYSTEM ==
% cell array with Xi matrices for coefficients
cellXiMats = cell(length(allEquivClasses),1);
for iEquivClass = 1:length(allEquivClasses)
    theEquivClass = allEquivClasses(iEquivClass);
    theXiMat = zeros(length(theEquivClass.brackets));
    if theEquivClass.degree >=3
        for iBracket = 1:length(theEquivClass.brackets)
            theBracket = theEquivClass.brackets(iBracket);  
            for rho = 1:length(theEquivClass.brackets)
                theFrequencies = theEquivClass.frequencies(rho,:);
                % get all permutations that sort the vector field indices
                if length(unique(theEquivClass.vecFieldIDs)) == length(theEquivClass.vecFieldIDs)
                    % only different vector fields
                    [temp,theSortingPerms] = sort(theBracket.vecFieldIDs);
                else
                    % some vector fields appear multiple times
                    % (This is a really naive implementation!)
                    if length(theEquivClass.vecFieldIDs) >= 7
                        disp('Warning: Calculation may take time.');
                    end
                    % compute all permutations
                    allPerms = perms(1:length(theBracket.vecFieldIDs));
                    % check which permutation is sorted  
                    allResVectors = theBracket.vecFieldIDs(allPerms);
                    theSortingPermIndices = find( sum((allResVectors == repmat(sort(theBracket.vecFieldIDs),length(allPerms(:,1)),1) ) ,2) == length(theBracket.vecFieldIDs) );
                    theSortingPerms = allPerms(theSortingPermIndices,:);
                end
                % for all sorting permutations, recursively compute the functions
                gForBracket = ghatForBracket(theFrequencies(theSortingPerms(1,:)),theBracket);
                for iSortingPerm = 2:length(theSortingPerms(:,1))
                    gForBracket = gForBracket + ghatForBracket(theFrequencies(theSortingPerms(iSortingPerm,:)),theBracket);
                end
                theXiMat(iBracket,rho) = gForBracket;
            end
        end
    end
    cellXiMats{iEquivClass} = theXiMat;
end


% == COMPUTE INPUTS ==

% initialize inputs
uSym = sym(zeros(length(reqVecFieldIDs),1));
vecFieldToIndex = zeros(size(vecFields));
vecFieldToIndex(reqVecFieldIDs) = 1:length(reqVecFieldIDs);

% sequence parameter
sigmaVar = sym('sigma','positive');

% symbolic time
tSym = sym('tSym','real');

% imaginary unit
j = sqrt(-1);

for iEquivClass = 1:length(allEquivClasses)
    % define some new variables for convenience
    theEquivClass = allEquivClasses(iEquivClass);
    theBrackets = allEquivClasses(iEquivClass).brackets;
    theCoeffs = allEquivClasses(iEquivClass).coeffs;
    theFrequencies = allEquivClasses(iEquivClass).frequencies;
    theDegree = allEquivClasses(iEquivClass).degree;
    
    if theDegree == 2
        % degree two brackets
        vecFieldID_1 = theBrackets.vecFieldIDs(1);
        vecFieldID_2 = theBrackets.vecFieldIDs(2);
        % choose scaling depending on which vector field enters in the dual
        % variables
        scaleParam = 2;
        if vecFieldAssociations(vecFieldID_1) == 1
            beta_B = scaleParam;
        else
            beta_B = 1/scaleParam;
        end
        etaE_k1 = sqrt(-1)*1/beta_B*sqrt(abs(1/2*theCoeffs*theFrequencies(1)))*sign(theCoeffs*theFrequencies(1));
        etaE_k2 = beta_B*sqrt(abs(1/2*theCoeffs*theFrequencies(2)));
        uSym(vecFieldToIndex(vecFieldID_1)) = uSym(vecFieldToIndex(vecFieldID_1)) + 2*sqrt(sigmaVar)*real( etaE_k1 * exp(j*sigmaVar*theFrequencies(1)*tSym) );
        uSym(vecFieldToIndex(vecFieldID_2)) = uSym(vecFieldToIndex(vecFieldID_2)) + 2*sqrt(sigmaVar)*real( etaE_k2 * exp(j*sigmaVar*theFrequencies(2)*tSym) );
        %uSym(vecFieldToIndex(vecFieldID_1)) = uSym(vecFieldToIndex(vecFieldID_1)) + 2*sqrt(sigma*theFrequencies(1))*cos(sigma*theFrequencies(1)*tSym);
        %uSym(vecFieldToIndex(vecFieldID_2)) = uSym(vecFieldToIndex(vecFieldID_2)) + theCoeffs*sqrt(sigma*theFrequencies(1))*sin(sigma*theFrequencies(1)*tSym);
    else
        % brackets of higher degree
        % get gamma
        gammaE = inv( cellXiMats{iEquivClass} )*theCoeffs';
        for iBracket = 1:length(theBrackets)
            for iVecField = 1:theDegree
                % adjust the scaling depending on whether the vector field
                % enters in the primal or the dual variables
                scaleParam = 1;
                if nargin == 3
                    if vecFieldAssociations(iVecField) == 1
                        theScaling = 1/scaleParam;
                    else
                        theScaling = scaleParam^(1/(theDegree-1));
                    end
                else
                    theScaling = 1;
                end
                if mod(theDegree,2) == 0
                    % degree is even
                    if iVecField == 1
                        theInputCoeff = theScaling * j*sign(gammaE(iBracket)*j^(theDegree-2))*abs( 1/2*gammaE(iBracket)*j^(theDegree-2) )^(1/theDegree);
                        %theInputCoeff = -1/2*j^(theDegree-1)*gammaE(iBracket);
                    else
                        theInputCoeff = theScaling * abs( 1/2*gammaE(iBracket)*j^(theDegree-2) )^(1/theDegree);
                        %theInputCoeff = 1;
                    end
                else
                    % degree is odd
                    theInputCoeff = theScaling * ( 1/2*gammaE(iBracket)*j^(theDegree-1) )^(1/theDegree);
                end
                uSym(vecFieldToIndex(theBrackets(iBracket).vecFieldIDs(iVecField))) = uSym(vecFieldToIndex(theBrackets(iBracket).vecFieldIDs(iVecField))) + 2*sigmaVar^((theDegree-1)/theDegree)*real( theInputCoeff * exp(j*sigmaVar*theFrequencies(iBracket,iVecField)*tSym) );
            end
        end
        
    end
end

% get a function handle from uSym
hInput = matlabFunction(uSym,'vars',[tSym,sigmaVar]);

end

==> anc/distOptProb.m <==
classdef distOptProb
    %DISTOPTPROB - Class for (distributed) optimization problems of the form
    %
    %     min     objFun(x)
    %     s.t.    A_eq*x - b_eq = 0                             (1)
    %             C_ineq*x - d_ineq <= 0 
    %             nonlinIneq(x) <= 0
    %
    %with an underlying communication graph described by the graph
    %Laplacian 'lapMat'.
    %
    %== CONSTRUCTOR ==
    %
    %To define a (distributed) optimization problem in the form (1) use
    %
    %   distOptProb(objFun,A_eq,b_eq,C_ineq,d_ineq,nonlinIneq,lapMat)  
    %   distOptProb(objFun,A_eq,b_eq,C_ineq,d_ineq,nonlinIneq,lapMat,constraintToNode).
    %
    %If 'constraintToNode' is not provided, it will be calculated
    %automatically. For more help on the input parameters, type 'help
    %distOptProb.distOptProb'.
    %The optimal solution (if it exists) will be calculated automatically.
    %
    %== PROPERTIES ==
    %
    %Property name   Data type        Description 
    %----------------------------------------------------------------------
    %- objFun        function handle  Handle to the objective function.
    %- dimOptVar     pos. integer     Dimension of the optimization variable.
    %- A_eq          double           Linear equality constraint (matrix)
    %- b_eq          double           Linear equality constraint (vector)
    %- c_ineq        function handle  Handle to (nonlinear) inequality constraint.
    %                                 Might also include linear inequality constraints.
    %- n_eq          pos. integer     Total number of equality constraints.
    %- n_ineq        pos. integer     Total number of inequality constraints.
    %- optVal        double           Optimal value of (1).
    %- optArg        double           Optimizer of (1).
    %- lapMat        integer          Laplacian matrix.
    %- stateToNode   pos. integer     A vector associating to each component
    %                                 of the complete state vector the
    %                                 corresponding node, so stateToNode(i) = j
    %                                 means that the i-th component of the complete
    %                                 state vector is associated to the
    %                                 j-th node.
    %- activeConst   pos. integer     A vector with the active inequality constraints.
    %                                 If activeConstr(i) = 1, then the i-th inequality
    %                                 constraint is active, if it is 0, then it is
    %                                 inactive.
    %
    %== METHODS ==
    %
    %- getIndexSet                    Get all indices of the complete state 
    %                                 vector associated to a given node/component.
    %- getAdmissibleComponents        Get all components of the complete
    %                                 state vector that are admissible for
    %                                 a given node/component.
    %
    %Use 'help bracket.method' to display a documentation for a specific
    %method.
    %
    %S. Michalowsky, November 2017
    
    properties (SetAccess = public, GetAccess = public)
        objFun          % Function handle to the objective function
        dimOptVar       % Dimension of the optimization variable
        A_eq            % Linear equality constraints: A_eq*x - b_eq = 0
        b_eq            % Linear equality constraints: A_eq*x - b_eq = 0
        c_ineq          % Function handle to (nonlinear) inequality constraint
        n_eq            % Total number of equality constraints
        n_ineq          % Total number of inequality constraints
        optVal          % Optimal value of the optimization problem
        optArg          % Optimizer of the optimization problem
        lapMat          % Laplacian matrix of communication graph
        
        % stateToNode - Associate states to nodes.
        % A vector associating to each component of the complete state vector 
        % the corresponding node, so stateToNode(i) = j means that the i-th
        % component of the complete state vector is associated to the j-th
        % node.
        stateToNode             
        
        % activeConst - Active inequality constraints
        % A vector indicating for each inequality constraint in obj.c_ineq 
        % whether it is active or inactive at the optimizer.
        activeConst     
    end
    
    methods
        % CONSTRUCTOR
        function obj = distOptProb(objFun,A_eq,b_eq,C_ineq,d_ineq,nonlinIneq,lapMat,varargin)
            %Constructor of class distOptProb
            %
            %     obj = distOptProb(objFun,A_eq,b_eq,C_ineq,d_ineq,nonlinIneq,lapMat)
            %     obj = distOptProb(objFun,A_eq,b_eq,C_ineq,d_ineq,nonlinIneq,lapMat,constraintToNode)
            %
            %Inputs
            %------
            %- objFun             Function handle to the objective function
            %- A_eq               Linear equality constraints:
            %- b_eq                   A_eq*x - b_eq = 0
            %- C_ineq             Linear inequality constraints:
            %- d_ineq                 C_ineq*x - d_ineq <= 0
            %- nonlinIneq         Function handle to nonlinear inequality
            %                     constraints 
            %                         nonlinIneq(x) <= 0.
            %                     Must return a column vector.
            %- lapMat             The Laplacian of the underlying
            %                     communication graph.
            %- constraintToNode   A vector associating each constraint to a
            %  (optional)         node. The complete constraint vector is
            %                         constrVec = [ A_eq*x - b_eq;
            %                                       C_ineq*x - d_ineq;
            %                                       nonlinIneq(x) ].
            %                     If 'constraintToNode(i) = j', this means
            %                     that the constraint in 'constrVec(i)' is
            %                     associated to the j-th node. If not
            %                     provided, this will be calculated
            %                     automatically.
           
            % check whether 'constraintToNode' was provided
            switch nargin
                case 7
                    % not provided, compute automatically
                    constraintToNode = [];
                    for iEq = 1:length(b_eq)
                        % get all possible associations
                        allPossibleAssociations = find( A_eq(iEq,:) ~= 0 );
                        % choose randomly
                        theAssociation = allPossibleAssociations( ceil(length(allPossibleAssociations)*rand(1)) );
                        constraintToNode = [constraintToNode, theAssociation ];
                    end
                    for iLinIneq = 1:length(d_ineq)
                        % get all possible associations
                        allPossibleAssociations = find( C_ineq(iLinIneq,:) ~= 0 );
                        % choose randomly
                        theAssociation = allPossibleAssociations( ceil(length(allPossibleAssociations)*rand(1)) );
                        constraintToNode = [constraintToNode, theAssociation ];
                    end
                    xSym = sym('xSym',[length(lapMat(:,1)),1]);
                    symNonlinIneq = nonlinIneq(xSym);
                    for iNonlinIneq = 1:length(symNonlinIneq)
                        % get all possible associations
                        hDiff = matlabFunction( jacobian(symNonlinIneq(iNonlinIneq,:),xSym), 'vars', {xSym} );
                        allPossibleAssociations = find( hDiff((1:length(xSym))') ~= 0);
                        % choose randomly
                        theAssociation = allPossibleAssociations( ceil(length(allPossibleAssociations)*rand(1)) );
                        constraintToNode = [constraintToNode, theAssociation ];
                    end
                case 8
                    constraintToNode = varargin{1};
                otherwise
                    disp('Too many input arguments.')
            end
            
            % save parameters in object properties
            obj.objFun = objFun;
            obj.dimOptVar = length(lapMat(:,1));
            obj.A_eq = A_eq;
            obj.b_eq = b_eq;
            obj.n_eq = length(b_eq);
            if isempty(C_ineq)
                obj.c_ineq = @(x) nonlinIneq(x);
            else
                obj.c_ineq = @(x) [ C_ineq*x - d_ineq; nonlinIneq(x) ];
            end
            xTemp = zeros(obj.dimOptVar,1);
            obj.n_ineq = length( obj.c_ineq(xTemp) );
            obj.lapMat = lapMat;
            obj.stateToNode = [1:obj.dimOptVar,constraintToNode(:)'];
            
            % get optimal solution
            nonlinEq = @(x) [];
            nonlinfcn = @(x) deal(nonlinIneq(x),nonlinEq(x));
            [obj.optArg,obj.optVal] = fmincon( objFun, ones(obj.dimOptVar,1), C_ineq, d_ineq, A_eq, b_eq, [], [], nonlinfcn );
            
            % check which constraints are active
            evalConstr = obj.c_ineq(obj.optArg);
            varEps = 10^-4;
            obj.activeConst = ~( evalConstr <= -varEps );             
            
        end
        
        % GET INDEX SET FOR A GIVEN CCOMPONENT
        function out = getIndexSet(obj,iComponent)
            %GETINDEXSET.M - Get all indices of the complete state vector that are associated to a given component.
            %
            %      indexSet = distOptProb.getIndexSet(iComponent)
            %
            %Input
            %-----
            %- iComponent    Component of the complete state vector for
            %                which the index set shall be computed. 
            %
            %Output
            %-----
            %- indexSet      The index set associated to the component. 
            
            theNode = obj.stateToNode(iComponent);
            out = find(obj.stateToNode==theNode);
        end
        
        % GET ALL COMPONENTS THAT CAN BE USED BY A GIVEN COMPONENT
        function out = getAdmissibleComponents(obj,iComponent)
            %GETADMISSIBLECOMPONENTS.M - Get all components of the complete state vector that are admissible for a given node/component.
            %
            %       out = distOptProb.getAdmissibleComponents(iComponent)
            %
            
            
            % get the neighbors
            theNode = min( obj.getIndexSet(iComponent) );
            theNeighbors = find( obj.lapMat(theNode,:) ~= 0 )';
            % get all components of the node itself and its neighbors
            tempOut = [];
            for iNeighbor = 1:length(theNeighbors)
                tempOut = [ tempOut, obj.getIndexSet(theNeighbors(iNeighbor)) ];
            end
            out= sort(tempOut);
        end
        
        % DISPLAY ALL CONSTRAINTS ASSOCIATED TO A NODE
        function out = getConstraints(obj,iNode)
            %GETCONSTRAINTS.M - Return all constraints that are associated
            %to a given node.
            
            % get the index set associated to the node
            theIndexSet = obj.getIndexSet(iNode);
            
            % remove index of node itself
            theConstraintIndexSet = theIndexSet( theIndexSet ~= iNode );
            
            % get the complete constraint vector as symbolic representation
            xSym = sym('xSym',[obj.dimOptVar,1]);
            allConstraints = [ obj.A_eq*xSym - obj.b_eq == 0;
                               obj.c_ineq(xSym) <= 0];
                           
            % sort out the respective constraints
            out = allConstraints( theConstraintIndexSet - obj.dimOptVar );
        end
        
        % AUGMENT OPTIMIZATION PROBLEM
        function out = augmentOptProb( obj )
           %AUGMENTOPTPROB.M - Augment the optimization problem such that each agent has the same number of equality and equality constraints. 
           %Returns the augmented optimization problem.
           
           % get number of equality constraints for each node
           eqConstrAssociation = obj.stateToNode(obj.dimOptVar+1:obj.dimOptVar+obj.n_eq); 
           for iNode = 1:obj.dimOptVar
               nEqPerNode(iNode) = sum( eqConstrAssociation == iNode );
           end
           maxEq = max(nEqPerNode);
           
           % get number of inequality constraints for each node
           ineqConstrAssocation = obj.stateToNode(obj.dimOptVar+obj.n_eq+1:end);
           for iNode = 1:obj.dimOptVar
               nIneqPerNode(iNode) = sum( ineqConstrAssocation == iNode );
           end
           maxIneq = max(nIneqPerNode);
           
           % augment equality constraints
           augA_eq = zeros(maxEq*obj.dimOptVar,obj.dimOptVar);
           augb_eq = zeros(maxEq*obj.dimOptVar,1);
           for iNode = 1:obj.dimOptVar
               theConstraintIndices = find(eqConstrAssociation == iNode);
               augA_eq(maxEq*(iNode-1)+1:maxEq*(iNode-1)+length(theConstraintIndices),:) = obj.A_eq(theConstraintIndices,:);
               augb_eq(maxEq*(iNode-1)+1:maxEq*(iNode-1)+length(theConstraintIndices)) = obj.b_eq(theConstraintIndices,:);
           end
           
           % augment inequality constraints
           matReorderConstraints = zeros(maxIneq*obj.dimOptVar,length(ineqConstrAssocation));
           for iNode = 1:obj.dimOptVar
               theConstraintIndices = find(ineqConstrAssocation == iNode);
               for iConstraint = 1:length(theConstraintIndices)
                  matReorderConstraints(maxIneq*(iNode-1)+iConstraint,theConstraintIndices(iConstraint)) = 1;
               end
           end
           xSym = sym('xSym',[obj.dimOptVar,1]);
           sym_augc_ineq = matReorderConstraints*obj.c_ineq(xSym) - 3*(sum(matReorderConstraints,2)==0);
           augc_ineq = matlabFunction(sym_augc_ineq, 'vars', {xSym} );
           
           % augmented constraintToNode
           augConstraintToNode = [ floor(1:1/maxEq:obj.dimOptVar+1-1/maxEq), floor(1:1/maxIneq:obj.dimOptVar+1-1/maxIneq) ];
           
           % define augmented optimization problem
           out = distOptProb(obj.objFun,augA_eq,augb_eq,[],[],augc_ineq,obj.lapMat,augConstraintToNode);           
           
        end
        
    end
    
end



==> anc/equivClass.m <==
classdef equivClass
    %EQUIVCLASS - A class for equivalence classes of brackets.
    % 
    %== CONSTRUCTOR ==
    %
    %To compute the equivalence class of a given bracket 'theBracket' in a
    %given P. Hall basis 'theHallBasis', use
    %
    %      equivClass(theBracket,theHallBasis).
    %
    %== PROPERTIES ==
    %
    %Property name   Data type      Description
    %----------------------------------------------------------------------
    %- brackets      bracket        All brackets in the equivalence class.
    %- degree        pos. integer   The degee of the equivalence class.
    %- vecFieldIDs   pos. integer   The IDs of the vector fields from which
    %                               the brackets are formed of.
    %- coeffs        double         A vector with the coefficients of the
    %                               brackets in the equivalence class.
    %- frequencies   double         A set of frequencies used for the
    %                               excitation of the single brackets in
    %                               the equivalence class. The i-th row 
    %                               corresponds to the i-th bracket.
    %
    %== METHODS ==
    %
    %- setCoeffs            Set the coefficients (property 'coeffs', no set
    %                       access) of the brackets.
    %- sortCoeffs           Sort the brackets by the magnitude of their
    %                       coefficients.
    %- removeZeroBrackets   Remove all brackets that evaluate to zero.
    %
    %S. Michalowsky, August 2017
    
    
    % == PROPERTIES ==
    % ---------------------------------------------------------------------
    properties (SetAccess = private, GetAccess = public)
        brackets        % all brackets in the class
        degree          % degree of the equivalence class
        vecFieldIDs     % the IDs of the vector fields
    end
    properties (SetAccess = public, GetAccess = public)
        coeffs          % coefficients of the brackets
        frequencies     % corresponding frequencies
    end
    
    % == METHODS ==
    % ---------------------------------------------------------------------
    methods
        % CONSTRUCTOR
        function obj = equivClass(theBracket,theHallBasis)
            % compute all equivalent brackets
            obj.brackets = theBracket.getEquivBrackets(theHallBasis);
            obj.degree = theBracket.degree;
            obj.vecFieldIDs = sort(theBracket.vecFieldIDs);
            obj.coeffs = zeros(size(obj.brackets));
            obj.frequencies = NaN*ones(size(obj.brackets));
        end

    	% SET COEFFICIENTS
        function out = setCoeffs(obj,theBracket)
            for iBracket = 1:length(obj.brackets)
                if theBracket.isEqual(obj.brackets(iBracket))
                    obj.coeffs(iBracket) = theBracket.coeff;
                end
            end
            out = obj;
        end
        
        % SORT BY COEFFICIENTS
        function out = sortCoeffs(obj)
            [temp,indices] = sort(-(obj.coeffs~=0));
            obj.coeffs = obj.coeffs(indices);
            obj.brackets = obj.brackets(indices);
            out = obj;
        end
        
        % REMOVE ALL BRACKETS THAT EVALUATE TO ZERO
        function out = removeZeroBrackets(obj,theVecFields)
                myLogInd = ones(size(obj.brackets));
                for iEquivBracket = 1:length(obj.brackets)
                    if obj.brackets(iEquivBracket).isZero(theVecFields)
                        myLogInd(iEquivBracket) = 0;
                    end
                end
                obj.brackets = obj.brackets(myLogInd == 1);
                obj.coeffs = obj.coeffs(myLogInd == 1);
                obj.frequencies = obj.frequencies(myLogInd == 1);
                out = obj;
        end
   end
end



==> anc/exampleNonlinearOptProb.m <==
% communication structure
nNodes = 5;
adjacencyMat = [ 0, 1, 0, 0, 0;
                 0, 0, 1, 0, 1;
                 0, 0, 0, 1, 0;
                 0, 0, 0, 0, 1;
                 1, 0, 0, 0, 0 ];
lapMat = diag(sum(adjacencyMat,2)) - adjacencyMat;

% optimization problem
fObj = @(x) 1/2*sum( ( x - repmat( (1:length(x(:,1)))', 1, length(x(1,:)) ) ).^2 ) ;
gradFObj = @(x) x-(1:dimOptVar)';
A_eq = [ 0, 2, 0, 0, -1 ];
b_eq = 0;
C_ineq = [ 1, 0, 1, 0, 0 ];
d_ineq = 2;
P = [1,-0.5;-0.5,1];
nonlinIneq = @(x) [ x(1)^2+x(2)^2-4; [x(4),x(1)]*P*[x(4);x(1)]-100 ];

% assign the constraints to the nodes (i.e., assign the components of the
% complete state vector to the nodes)
% (Can this be optimized and automated???)
constraintToNode = [ 2; 3; 1; 4 ];

% define optimization object
theOptProb = distOptProb( fObj, A_eq, b_eq, C_ineq, d_ineq, nonlinIneq, lapMat, constraintToNode );

%% COMPUTE SADDLE-POINT DYNAMICS

[zSym, symSPD, hSPD] = getSaddlePointDynamics(theOptProb);

%% GET NON-ADMISSIBLE VECTOR FIELDS IN THE DYNAMICS

[allSummands,isAdmissible, allIndices] = getNonAdmissibleVectorFields(symSPD,zSym,theOptProb);

%% REWRITE ALL NON-ADMISSIBLE VECTOR FIELDS

[bracketsToBeExcited,allRequiredAdmissibleVectorFields,vecFieldAssociations] = rewriteNonAdmissible(allSummands,isAdmissible,zSym,theOptProb);

%% CHECK WHETHER EVERYTHING WORKED OUT CORRECTLY

nonAdmissibleVectorFields = allSummands(:,isAdmissible==0);
completeNonAdmissiblePart =  sum( nonAdmissibleVectorFields, 2 );
[theResVecField,succRewritten] = checkRewriting(bracketsToBeExcited,completeNonAdmissiblePart,allRequiredAdmissibleVectorFields);

%% FOLLOW THE LIU/SUSSMANN ALGORITHM TO COMPUTE THE APPROXIMATING INPUTS
%  (can as well be done in one step by using 'getApproximatingInputs')

% compute P. Hall basis and rewrite the brackets to be excited in terms of
% this basis
[bracketsPHall,theHallBasis,reqVecFieldIDs] = getBracketsInPHall(bracketsToBeExcited);

% check whether everything worked out
disp('Checking the resulting vector field... This may take some time.')
completeNonAdmissiblePart =  sum( nonAdmissibleVectorFields, 2 );
[theResVecField,succRewritten] = checkRewriting(bracketsPHall,completeNonAdmissiblePart,allRequiredAdmissibleVectorFields);

% GROUP BRACKETS TO BE EXCITED INTO EQUIVALENCE CLASSES 
% -------------------------------------------------------------------------
corrEquivClasses = groupBrackets(bracketsPHall);

% COMPUTE EQUIVALENCE CLASSES
% -------------------------------------------------------------------------
allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses,allRequiredAdmissibleVectorFields);

% DEFINE SETS OF FREQUENCIES
% -------------------------------------------------------------------------
allEquivClasses = getFrequencies(allEquivClasses,'random',vecFieldAssociations);

% COMPUTE INPUTS
% -------------------------------------------------------------------------
[hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,allRequiredAdmissibleVectorFields,1:length(allRequiredAdmissibleVectorFields),vecFieldAssociations);
% get a function handle for the complete approximation part
symAllRequiredAdmissibleVectorFields = allRequiredAdmissibleVectorFields(1).symVecField;
for iVecField = 2:length(allRequiredAdmissibleVectorFields)
    symAllRequiredAdmissibleVectorFields = [ symAllRequiredAdmissibleVectorFields, allRequiredAdmissibleVectorFields(iVecField).symVecField ];
end
hAllReqVecFields = matlabFunction(symAllRequiredAdmissibleVectorFields,'vars',{zSym});
hApproxPart = @(stateVar,t,sigma) hAllReqVecFields(stateVar)*hInput(t,sigma) ; 
symApproxPart = symAllRequiredAdmissibleVectorFields*uSym;
% get a function handle to the admissible part
fAdmissible = matlabFunction( sum( allSummands(:,isAdmissible==1), 2), 'vars', {zSym} );


%% SIMULATIONS

% sequence parameter
sigmaVar = 2600;

% approximation of saddle-point dynamics
rhsApprox = @(t,z) fAdmissible(z) + hApproxPart(z,t,sigmaVar);

% initial conditions
x0 = ones(theOptProb.dimOptVar,1); 
nu0 = zeros(theOptProb.n_eq,1);
lambda0 = ones(theOptProb.n_ineq,1);

% simulations time
tSim = 30;

% simulate
[tSP,ySP] = ode45( @(t,z) hSPD(z), [0,tSim], [x0;nu0;lambda0] );
useFixedStep = false;
if useFixedStep
    tApprox = linspace(0,tSim,10000000);
    yApprox = ode5( @(t,z) rhsApprox(t,z), tApprox, [x0;nu0;lambda0] );
else
    [tApprox,yApprox] = ode45( @(t,z) rhsApprox(t,z), [0,tSim], [x0;nu0;lambda0] );
end
                     
%% PLOTS

% define colors
theColorOrder = get(gca,'colororder');
nColors = length(theColorOrder(:,1));
theTransparency = 0.5;

% define font sizes
legendFontSize = 16;
labelFontSize = 16;

% plotting horizon
tMaxPlot = 30;
maxPlotIndexSP = min( [length(tSP), max(find(tSP<=tMaxPlot))] );
maxPlotIndexApprox = min( [length(tApprox), max(find(tApprox<=tMaxPlot))] );

% primal variable
subplot(2,1,1)
for iState = 1:theOptProb.dimOptVar
    plot(tApprox(1:maxPlotIndexApprox),yApprox(1:maxPlotIndexApprox,iState),'Color',[brightenColor(theColorOrder(mod(iState-1,nColors)+1,:),0.5),theTransparency]);
    hold on;
    hLine(iState) = plot(tSP(1:maxPlotIndexSP),ySP(1:maxPlotIndexSP,iState),'LineWidth',1.5,'Color',theColorOrder(iState,:));
    plot([0,tSP(maxPlotIndexSP)],[theOptProb.optArg(iState),theOptProb.optArg(iState)],'k--')
end
xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
ylabel('$x(t)$','Interpreter','Latex','FontSize',labelFontSize);
legend(hLine,{'$x_1$','$x_2$','$x_3$','$x_4$','$x_5$'},'Interpreter','Latex','FontSize',legendFontSize);

% dual variable: equality constraints
subplot(2,2,3)
theEqualityConstraints = [2];
for iEq = 1:theOptProb.n_eq
    plot(tApprox(1:maxPlotIndexApprox),yApprox(1:maxPlotIndexApprox,theOptProb.dimOptVar+iEq),'Color',[brightenColor(theColorOrder(mod(theEqualityConstraints(iEq)-1,nColors)+1,:),0.5),theTransparency]);
    hold on;
    plot(tSP(1:maxPlotIndexSP),ySP(1:maxPlotIndexSP,theOptProb.dimOptVar+iEq),'LineWidth',1.5,'Color',theColorOrder(theEqualityConstraints(iEq),:));
end
xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
ylabel('$\nu(t)$','Interpreter','Latex','FontSize',labelFontSize);

% dual variable: inequality constraints
subplot(2,2,4)
theInequalityConstraints = [1,3,4];
for iIneq = [2,3,1]
    plot(tApprox(1:maxPlotIndexApprox),yApprox(1:maxPlotIndexApprox,theOptProb.dimOptVar+theOptProb.n_eq+iIneq),'Color',[brightenColor(theColorOrder(mod(theInequalityConstraints(iIneq)-1,nColors)+1,:),0.5),theTransparency]);
    hold on;
    plot(tSP(1:maxPlotIndexSP),ySP(1:maxPlotIndexSP,theOptProb.dimOptVar+theOptProb.n_eq+iIneq),'LineWidth',1.5,'Color',theColorOrder(theInequalityConstraints(iIneq),:))
end
xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
ylabel('$\lambda(t)$','Interpreter','Latex','FontSize',labelFontSize);





























==> anc/example_automatica.m <==
% This is an implementation of the example problem discussed in
%
% "A Lie bracket approximation approach to distributed optimization over
% directed graphs", S. Michalowsky, B. Gharesifard, C. Ebenbauer, 2017,
% submitted to Automatica (preprint available online on arXiv).
%
% The same code was used to generate the simulation results and figures in
% the above paper.
%
% S. Michalowsky, November 2017

%% DEFINE OPTIMIZATION PROBLEM

% define the communication network
nNodes = 5;        
adjMat = [ 0,1,0,0,1;
           0,0,1,0,0;
           1,0,0,0,0;
           0,0,1,0,0;
           0,1,0,1,0 ];
lapMat = diag(sum(adjMat,2)) - adjMat;
graphObject = digraph(abs(lapMat),'OmitSelfLoops');

% define the optimization problem
fObj = @(x) (x-(1:nNodes)')'*(x-(1:nNodes)');
gradFObj = @(x) 2*(x-(1:nNodes)');
A_eq = [ 0,0,0,0,0;
         0,1,-1,0,0;
         0,0,0,0,0;
         0,0,0,0,0;
         0,-1,0,0,1];
b_eq = [0;1;0;0;7];      
C_ineq = [1,-1,0,0,0;
          0,0,0,0,0;
          0,0,0,0,0;
          0,0,1,1,0;
          0,0,0,0,0];
d_ineq = [-10;3;3;-3;3];

% mark equality constraints that are zero (due to augmentation)
zeroConstraints = [1;0;1;1;0];

% get dimensions
nEq = length(b_eq);
nIneq = length(d_ineq);

% get optimal solution
[optVal,optFunVal,exitFlag] = fmincon( fObj, ones(nNodes,1), C_ineq, d_ineq, A_eq, b_eq );

% check whether a feasible solution was found
if exitFlag == -2
    disp('No feasible solution could be found. Re-check the optimization and make sure it is feasible.')
end

%% COMPUTE THE NON-ADMISSIBLE VECTOR FIELDS IN THE SADDLE-POINT DYNAMICS

% get non-admissible part
xSym = sym('xSym',[nNodes,1]);
nuSym = sym('nuSym',[nEq,1]);
lambdaSym = sym('lambdaSym',[nIneq,1]);
[nonAdmissibleLinear,nonAdmissibleBilinear] = getNonAdmissiblePart(A_eq,C_ineq,lapMat,xSym,nuSym,lambdaSym);

%% REWRITE THE NON-ADMISSIBLE VECTOR FIELDS IN TERMS OF LIE BRACKETS OF ADMISSIBLE VECTOR FIELDS
%  (Only linear non-admissible vector fields up to now.)

% get all admissible vector fields
stateVar = [xSym;nuSym;lambdaSym];
stateToNode = [1:nNodes,1:nNodes,1:nNodes];
disp('Starting to compute all admissible vector fields...')
[vecFields,vecFieldOrdering,vecFieldAssociations] = getAdmissibleVectorFields(lapMat,stateVar,stateToNode);
disp('Finished.')

% rewrite non-admissible vector fields
disp('Starting to rewrite the non-admissible vector fields...')
[brackets,shortestPaths] = rewriteNonAdmissibleLinear(nonAdmissibleLinear,lapMat,stateToNode,vecFieldOrdering);

% check whether everything worked out
disp('Checking the resulting vector field... This may take some time.')
theDesiredVecField = -nonAdmissibleLinear*stateVar;
[theResVecField,succRewritten] = checkRewriting(brackets,theDesiredVecField,vecFields);


%% COMPUTE APPROXIMATING INPUTS
%  (You can as well use 
%
%       hApproxPart = getApproximatingInputs(brackets,vecFields,vecFieldAssociations)
%
%  to performs all these steps and directly return the approximating inputs.)

% COMPUTE REPRESENTATION IN P. HALL BASIS
% -------------------------------------------------------------------------
% compute P. Hall basis and rewrite the brackets to be excited in terms of
% this basis
[bracketsPHall,theHallBasis,reqVecFieldIDs] = getBracketsInPHall(brackets);

% check whether everything worked out
disp('Checking the resulting vector field... This may take some time.')
theDesiredVecField = -nonAdmissibleLinear*stateVar;
[theResVecField,succRewritten] = checkRewriting(bracketsPHall,theDesiredVecField,vecFields);

% GROUP BRACKETS TO BE EXCITED INTO EQUIVALENCE CLASSES 
% -------------------------------------------------------------------------
corrEquivClasses = groupBrackets(bracketsPHall);

% COMPUTE EQUIVALENCE CLASSES
% -------------------------------------------------------------------------
allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses,vecFields);

% DEFINE SETS OF FREQUENCIES
% -------------------------------------------------------------------------
allEquivClasses = getFrequencies(allEquivClasses,'heuristic',vecFieldAssociations);

% COMPUTE INPUTS
% -------------------------------------------------------------------------
[hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,vecFields,reqVecFieldIDs,vecFieldAssociations);
% get a function handle for the complete approximation part
symAllReqVecFields = vecFields(reqVecFieldIDs(1)).symVecField;
for iVecField = 2:length(reqVecFieldIDs)
    symAllReqVecFields(:,iVecField) = vecFields(reqVecFieldIDs(iVecField)).symVecField;
end
hAllReqVecFields = matlabFunction(symAllReqVecFields,'vars',{stateVar});
hApproxPart = @(stateVar,t,sigma) hAllReqVecFields(stateVar)*hInput(t,sigma) ; 
symApproxPart = symAllReqVecFields*uSym;

%% SIMULATIONS

% sequence parameter
sigmaVar = 1000;

% saddle-point dynamics, non-distributed
stabZeroConstraints = zeros(nEq,1);
stabZeroConstraints(zeroConstraints==1) = 1;
rhsSP = @(x,nu,lambda) [ -gradFObj(x) - A_eq'*nu - C_ineq'*lambda;
                         A_eq*x - b_eq - diag(stabZeroConstraints)*nu;
                         diag(lambda)*(C_ineq*x - d_ineq) ];
                     
% approximation of saddle-point dynamics, distributed
admissiblePart = [zeros(nNodes), A_eq'.*(lapMat~=0), C_ineq'.*(lapMat~=0) ]; 
rhsApprox = @(t,x,nu,lambda) [ -gradFObj(x) - admissiblePart*[x;nu;lambda]; 
                             A_eq*x - b_eq - diag(stabZeroConstraints)*nu;
                             diag(lambda)*(C_ineq*x - d_ineq) ]  + hApproxPart([x;nu;lambda],t,sigmaVar);

% initial condition
x0 = ones(nNodes,1); %rand(nNodes,1);
nu0 = ones(nEq,1);
lambda0 = ones(nIneq,1);

% simulation time
tSim = 10;   

% simulate
useFixedStep = false;
[tSP,ySP] = ode45( @(t,z) rhsSP(z(1:nNodes),z(nNodes+1:nNodes+nEq),z(nNodes+nEq+1:end)),[0,tSim],[x0;nu0;lambda0]);
if useFixedStep
    tApprox = 0:2*pi/max(max(abs(allEquivClasses(end).frequencies)))*1/100:tSim;
    yApprox = ode5( @(t,z) rhsApprox(t,z(1:nNodes),z(nNodes+1:nNodes+nEq),z(nNodes+nEq+1:end)), tApprox, [x0;nu0;lambda0]);
else
    [tApprox,yApprox] = ode45( @(t,z) rhsApprox(t,z(1:nNodes),z(nNodes+1:nNodes+nEq),z(nNodes+nEq+1:end)),[0,tSim],[x0;nu0;lambda0]);
end


%% PLOTS

% possibly reduce number of data points
yApproxPlot = downsample(yApprox,1);
tApproxPlot = downsample(tApprox,1);

% define the end time for plotting and get the corresponding parts of the
% solution vectors
tPlotEnd = 7;
indexSPEnd = min([find((tSP >= tPlotEnd) == 1);length(tSP)]);
indexApproxEnd = min([find((tApprox >= tPlotEnd) == 1);length(tApprox)]);
tSPPlot = tSP(1:indexSPEnd);
ySPPlot = ySP(1:indexSPEnd,:);
tApproxPlot = tApprox(1:indexApproxEnd);
yApproxPlot = yApprox(1:indexApproxEnd,:);

% some figure settings
myFig = figure;
theColorOrder = get(gca,'colororder');
nColors = length(theColorOrder(:,1));
theTransparency = 0.45;
labelFontSize = 18;
titleFontSize = 18;
legendFontSize = 18;

% primal variables
subplot(2,1,1) 
for iNode = 1:nNodes
    plot(tApproxPlot,yApproxPlot(:,iNode),'Color',[brightenColor(theColorOrder(mod(iNode-1,nColors)+1,:),0.5),theTransparency]);
    hold on;
end
for iNode = 1:nNodes
    hPrimalPlot(iNode) = plot(tSPPlot,ySPPlot(:,iNode),'Color', theColorOrder(mod(iNode-1,nColors)+1,:),'LineWidth',2);
    plot([0,tApproxPlot(end)],[optVal(iNode),optVal(iNode)],'k--');
    xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
end
legend(hPrimalPlot,{'$x_1$','$x_2$','$x_3$','$x_4$','$x_5$'},'Interpreter','Latex','FontSize',legendFontSize)
xlim([0,min([tApproxPlot(end),tSPPlot(end)])]);
title('Primal variables $x(t)$','Interpreter','Latex','FontSize',titleFontSize)
set(gca,'TickLabelInterpreter', 'Latex')
% dual variables
subplot(2,2,3)
for iEq = 1:nEq
    plot(tApproxPlot,yApproxPlot(:,nNodes+iEq),'Color',[brightenColor(theColorOrder(mod(iEq-1,nColors)+1,:),0.5),theTransparency])
    hold on;
    plot(tSPPlot,ySPPlot(:,nNodes+iEq),'Color',theColorOrder(mod(iEq-1,nColors)+1,:),'LineWidth',2)
    xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
end
xlim([0,min([tApproxPlot(end),tSPPlot(end)])]);
title('Dual variables (equality constraints) $\nu(t)$','Interpreter','Latex','FontSize',titleFontSize)
set(gca,'TickLabelInterpreter', 'Latex')
subplot(2,2,4)
for iIneq = 1:nIneq
    plot(tApproxPlot,yApproxPlot(:,nNodes+nEq+iIneq),'Color',[brightenColor(theColorOrder(mod(iIneq-1,nColors)+1,:),0.5),theTransparency])
    hold on;
    plot(tSPPlot,ySPPlot(:,nNodes+nEq+iIneq),'Color',theColorOrder(mod(iIneq-1,nColors)+1,:),'LineWidth',2)
    xlabel('time $t$','Interpreter','Latex','FontSize',labelFontSize);
end
xlim([0,min([tApproxPlot(end),tSPPlot(end)])]);
title('Dual variables (inequality constraints) $\lambda(t)$','Interpreter','Latex','FontSize',titleFontSize)
set(gca,'TickLabelInterpreter', 'Latex')

% enlarge to fullscreen
pause(0.001);
frame_h = get(handle(gcf),'JavaFrame');
set(frame_h,'Maximized',1);



==> anc/getAdmissibleVectorFields.m <==
function [vecFields,vecFieldOrdering,vecFieldAssociations] = getAdmissibleVectorFields(lapMat,stateVar,stateToNode)
%GETADMISSIBELEVECTORFIELDS.M - Compute all linear admissible vector fields
%and order them, i.e., associate to each one a uniqe ID.
%
%     [vecFields,vecFieldOrdering,vecFieldAssociations] = getAdmissibleVectorFields(lapMat,stateVar,stateToNode)
%
%Inputs
%------
%- lapMat               The graph Laplacian.
%- stateVar             Symbolic variable for the state of the complete
%                       saddle-point dynamics.
%- stateToNode          A vector that associates to each entry of the state
%                       vector the corresponding node. For example,
%                       'stateToNode(i) = 4' means that the i-th element of
%                       the state vector belongs to node 4.
%
%Outputs
%-------
%- vecFields            An array of objects of type 'vectorField' containing
%                       all linear admissible vector fields. This also
%                       includes vector fields which will not be required
%                       later.
%- vecFieldOrdering     A matrix associating to each linear vector field a
%                       unique ID. For example, 'vecFieldOrdering(i,j) = 5' 
%                       means that the vector field h_{i,j} = z_i e_j has
%                       ID = 5.
%- vecFieldAssociations A vector indicating to each vector field whether it
%                       enters in the primal variable (coded by '1') or in 
%                       the first or second dual variable (coded by '2' or 
%                       '3', respectively). This information can later be
%                       used for the design of suitable input functions.
%
%S. Michalowsky, August 2017

% initialize vector field ordering
vecFieldOrdering = zeros(length(stateVar));

% initialize vector field associations
vecFieldAssociations = zeros(1);

% i-th unit vector
iThUnitVec = @(i,dimVec) [ zeros(i-1,1); 1; zeros(dimVec-i,1)];

% go through all admissible vector fields
% for iStartState = 1:length(stateToNode)
%     for iEndState = 1:length(stateToNode)
%         startNode = stateToNode(iStartState);
%         endNode = stateToNode(iEndState);
%         if lapMat(startNode,endNode)
%             symVecField = iThUnitVec(iStartState,length(stateVar))*stateVar(iEndState);
%             strVecField = ['h_{',num2str(iStartState),',',num2str(iEndState),'}'];
%             if exist('vecFields')
%                 vecFields(end+1) = vectorField(length(vecFields)+1,symVecField,{stateVar},strVecField);
%             else
%                 vecFields = vectorField(1,symVecField,{stateVar},strVecField);
%             end
%             vecFieldOrdering(iStartState,iEndState) = length(vecFields);
%             vecFieldAssociations(length(vecFields)) = floor((iStartState-1)/length(lapMat)) + 1;
%         end
%     end
% end


% OLD ORDERING
% go through all admissible vector fields
for iStartNode = 1:length(lapMat(:,1))
    for iEndNode = 1:length(lapMat(1,:))
        if lapMat(iStartNode,iEndNode) ~= 0
            for indexStart = find(stateToNode==iStartNode)
                for indexEnd = find(stateToNode==iEndNode)
                    symVecField = iThUnitVec(indexStart,length(stateVar))*stateVar(indexEnd);
                    strVecField = ['h_{',num2str(indexStart),',',num2str(indexEnd),'}'];
                    if exist('vecFields')
                        vecFields(end+1) = vectorField(length(vecFields)+1,symVecField,{stateVar},strVecField);
                    else
                        vecFields = vectorField(1,symVecField,{stateVar},strVecField);
                    end
                    vecFieldOrdering(indexStart,indexEnd) = length(vecFields);
                    vecFieldAssociations(length(vecFields)) = floor((indexStart-1)/length(lapMat)) + 1;
                end
            end
        end
    end
end


end

==> anc/getApproximatingInputs.m <==
function hApproxPart = getApproximatingInputs(bracketsToBeExcited,vecFields,varargin)
%GETAPPROXIMATINGINPUTS.M - Compute the approximating inputs to excite a
%given set of brackets.
%
%     hApproxPart = getApproximatingInputs(bracketsToBeExcited,vecFields)
%     hApproxPart = getApproximatingInputs(bracketsToBeExcited,vecFields,vecFieldAssociations)
%
%Inputs
%------
%- bracketsToBeExcited    An array of class 'bracket' containing the
%                         brackets that shall be excited. The corresponding
%                         coefficients must be stored in
%                         'bracketsToBeExcited.coeff'.
%- vecFields              An array of class 'vectorField' containing all
%                         admissible vector fields. Use
%                         'getAdmissibleVectorFields' to obtain that.
%- vecFieldAssociations   A vector associating the vector fields in
%  (optional)             'vecFields' to the primal and dual variables:
%                         - vecFieldAssociations(i) = 1 --> primal variable
%                         - vecFieldAssociations(i) = 2 --> first dual variable
%                         - vecFieldAssociations(i) = 2 --> second dual variable
%                         Either use 'getAdmissibleVectorFields' to obtain that
%                         or leave empty!
%
%Outputs
%-------
%- hApproxPart            A function handle 'hApproxPart(stateVar,t,sigma)'
%                         corresponding to the complete part to be
%                         approximated. Here, 'stateVar' is the system's
%                         complete state, 't' is the time, and 'sigma' is 
%                         the sequence parameter.
%
%S. Michalowsky, September 2017

switch nargin
    case 3
        % nothing to do
    case 4
        vecFieldAssociations = varargin{end};
    otherwise
        disp('Too many input arguments.')
end

% compute P. Hall basis and rewrite the brackets to be excited in terms of
% this basis
[bracketsPHall,theHallBasis,reqVecFieldIDs] = getBracketsInPHall(bracketsToBeExcited);

% group brackets into equivalence classes
corrEquivClasses = groupBrackets(bracketsPHall);

% compute equvalence classes 
allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses,vecFields);

% define sets of frequencies
allEquivClasses = getFrequencies(allEquivClasses,'heuristic',vecFieldAssociations);

% compute inputs
[hInput,uSym,tSym,sigmaVar,cellXiMats] = computeInputFunctions(allEquivClasses,vecFields,reqVecFieldIDs,vecFieldAssociations);

% get a function handle for the complete approximation part
symAllReqVecFields = vecFields(reqVecFieldIDs(1)).symVecField;
for iVecField = 2:length(reqVecFieldIDs)
    symAllReqVecFields(:,iVecField) = vecFields(reqVecFieldIDs(iVecField)).symVecField;
end
stateVar = vecFields(reqVecFieldIDs(1)).vars;
hAllReqVecFields = matlabFunction(symAllReqVecFields,'vars',stateVar);
hApproxPart = @(stateVar,t,sigma) hAllReqVecFields(stateVar)*hInput(t,sigma) ; 
symApproxPart = symAllReqVecFields*uSym;



end

==> anc/getBracketsInPHall.m <==
function [bracketsPHall,theHallBasis,reqVecFieldIDs] = getBracketsInPHall(theBrackets,varargin)
%GETBRACKETSINPHALL.M - Compute a representation of a set of brackets in a
%P. Hall basis.
%
%     [bracketsPHall,theHallBasis] = getBracketsInPHall(theBrackets)
%     [bracketsPHall,theHallBasis] = getBracketsInPHall(theBrackets,vecFields)
%
%Inputs:
%-------
%- theBrackets      An array of class 'bracket'. Contains the brackets
%                   that shall be represented in the P. Hall basis.
%- vecFields        An array of class 'vectorField'. Contains all
%  (optional)       admissible vector fields. If provided, only brackets
%                   that evaluate to non-zero vector fields will be included 
%                   in the P. Hall basis. 
%
%Output:
%-------
%- bracketsInPHall  An array of objectst of type 'bracket' containing the
%                   brackets represented in the P. Hall basis.
%- theHallBasis     The corresponding Hall basis.
%- reqVecFieldIDs   The IDs of the vector fields required in the brackets. 
%
%S. Michalowsky, August 2017

% get all required vector fields for the brackets from the set of all
% admissible vector fields
reqVecFieldIDs = [];
for iBracket = 1:length(theBrackets)
   reqVecFieldIDs = [ reqVecFieldIDs, theBrackets(iBracket).vecFieldIDs ];
end
% remove duplicates
reqVecFieldIDs = unique(reqVecFieldIDs);   

% get maximal degree of all brackets
maxDegree = 0;
for iBracket = 1:length(theBrackets)
    maxDegree = max([maxDegree,theBrackets(iBracket).degree]);
end

% compute a P. Hall basis
disp('Starting to compute a P. Hall basis...')
if nargin == 1
    theHallBasis = hallBasis(reqVecFieldIDs,maxDegree,true);
else
    vecFields = varargin{end};
    theHallBasis = hallBasis(reqVecFieldIDs,maxDegree,true,true,vecFields);
end
disp('Finished copmuting the P. Hall basis.')

% project all brackets on the P. Hall basis
disp('Projecting the brackets to be excited on the basis...')
[bracketsPHall,tempCoeffs] = theBrackets(1).getBracketInPHall(theHallBasis);
for iBracket = 2:length(theBrackets)
    [tempBrackets,tempCoeffs] = theBrackets(iBracket).getBracketInPHall(theHallBasis);
    bracketsPHall = [bracketsPHall; tempBrackets];
end
disp('Finished.')

end

==> anc/getEquivalenceClasses.m <==
function allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses,varargin)
%GETEQUIVALENCECLASSES.M - Compute all equivalent brackets in a given P. 
%Hall basis for a given set of brackets. 
%
%     allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses)
%     allEquivClasses = getEquivalenceClasses(bracketsPHall,theHallBasis,corrEquivClasses,vecFields)
%
%Inputs
%------
%- bracketsPHall       An array of class 'bracket' for which the equivalent
%                      brackets shall be computed. Must be elements of the
%                      P. Hall basis 'theHallBasis'.
%- theHallBasis        An object of class 'hallBasis' representing the P.
%                      Hall basis.
%- corrEquivClasses    A vector associating to each bracket in
%                      'bracketsPHall' a corresponding equivalence class,
%                      i.e., corrEquivClasses(i) = j means that the bracket
%                      bracketsPHall(i) is in the j-the equivalence class.
%                      Use 'groupBrackets(bracketsPHall)' to obtain this.
%- vecFields           An array of class 'vecFields' containing the vector
%  (optional)          fields appearing in the brackets. If provided, only
%                      those equivalent brackets will be computed that
%                      evaluate to non-zero vector fields.
%  
%Outputs
%-------
%- allEquivClasses     An array of class 'equivClass' containing the
%                      corresponding equivalence classes.
%
%S. Michalowsky, September 2017

switch nargin
    case 3
        optOnlyNonZero = false;
    case 4
        optOnlyNonZero = true;
        vecFields = varargin{end};
    otherwise
        disp('Too many input arguments.')
end

% for each of the groups to be excited, compute all equivalent brackets in the P.
% Hall basis
allEquivClasses = equivClass(bracketsPHall(1),theHallBasis);
allEquivClasses = allEquivClasses.setCoeffs(bracketsPHall(1));
for iBracket = 2:length(bracketsPHall)
    if length(allEquivClasses) >= corrEquivClasses(iBracket) 
        allEquivClasses(corrEquivClasses(iBracket)) = allEquivClasses(corrEquivClasses(iBracket)).setCoeffs(bracketsPHall(iBracket));
    else
        allEquivClasses(end+1) = equivClass(bracketsPHall(iBracket),theHallBasis);
        allEquivClasses(end) = allEquivClasses(end).setCoeffs(bracketsPHall(iBracket));
    end
end

% sort equivalence classes such that the first brackets are those with
% non-zero coefficients (just for convenience)
for iEquivClass = 1:length(allEquivClasses)
    allEquivClasses(iEquivClass) = allEquivClasses(iEquivClass).sortCoeffs;
end

% remove all equivalent brackets that evaluate to zero
% (Other possibility: Include only non-zero vector fields in the Hall
% basis. This should be implemented in the Hall basis class as well) 
if optOnlyNonZero
    for iEquivClass = 1:length(allEquivClasses)
        allEquivClasses(iEquivClass) = allEquivClasses(iEquivClass).removeZeroBrackets(vecFields);
    end
end

end







==> anc/getFrequencies.m <==
function allEquivClasses = getFrequencies(allEquivClasses,method,varargin)
%GETFREQUENCIES.M - Compute suitable input frequencies to excite the
%desired brackets.
%
%     getFrequencies(allEquivClasses,method)
%     getFrequencies(allEquivClasses,method,vecFieldAssociations)
%
%Inputs
%------
%- allEquivClasses       An array of class 'equivClass' containing all
%                        equivalence classes for which the associated
%                        frequencies shall be computed. Use
%                        'getEquivalenceClasses' to obtain that.
%- method                A string defining how to obtain the frequencies.
%                        There are currently two options:
%                        - 'random': Pick them randomly.
%                        - 'heuristic': Pick them according to some 
%                                       heuristic based on transcendental
%                                       numbers.
%                        In both cases it is made sure that the minimal
%                        cancelling property holds. 
%- vecFieldAssociations  A vector associating to each vector field an
%  (optional)            integer number. For each bracket, the highest 
%                        frequency will be associated to a vector field
%                        with associated integer '1'. If not provided, the
%                        highest frequency will simply be associated to the
%                        first vector field in the bracket.
%
%Outputs
%-------
%- allEquivClasses       The same array of class 'equivClass' as given in
%                        the input but now with updated parameter
%                        'frequencies'.
%
%S. Michalowsky, September 2017

switch nargin
    case 2
        % nothing to do
    case 3
        vecFieldAssociations = varargin{end};
    otherwise
        disp('Too many input arguments.');
end

% minimal base frequency if frequencies chosen randomly
baseFrequency = 20;
for iEquivClass = 1:length(allEquivClasses)
    % "compute" frequencies
    switch method
        case 'random'
            % randomly choose frequencies
            theFrequencies = zeros( length( allEquivClasses(iEquivClass).brackets ), allEquivClasses(iEquivClass).degree );
            for iEquivalentBracket = 1:length(allEquivClasses(iEquivClass).brackets)
                theFrequencies(iEquivalentBracket,:) = baseFrequency + 5*allEquivClasses(iEquivClass).degree*rand( 1, allEquivClasses(iEquivClass).degree );
                baseFrequency = max(max(theFrequencies));
            end
        case 'heuristic'
            theFrequencies = zeros( length( allEquivClasses(iEquivClass).brackets ), allEquivClasses(iEquivClass).degree );
            muVal = pi;
            alphaVal = 4; % exp(0.7);
            betaVal = log(3.5);
            gammaVal = 10^-1;
            if allEquivClasses(iEquivClass).degree == 2
                theFrequencies = ones(1,2)*50*betaVal^(iEquivClass-1);
            else
                theDegree = allEquivClasses(iEquivClass).degree;
                for iEquivalentBracket = 1:length( allEquivClasses(iEquivClass).brackets )
                    theFrequencies(iEquivalentBracket,:) = gammaVal*( alphaVal^(iEquivalentBracket-1)*(pi).^((1:theDegree)-1) + iEquivalentBracket + exp(2)*iEquivClass);      %gammaVal*betaVal^(iEquivClass-1)*alphaVal^(iEquivalentBracket-1)*muVal.^(1:theBracket.degree);
                end
            end
        otherwise 
            disp(['Unknown option ', method, ' for argument ''method''.']);
            return;
    end
    
    % make sure that the frequencies fulfill the desired properties
    if allEquivClasses(iEquivClass).degree > 2
        % ensure minimally canceling property
        % (make sure that the highest frequency corresponds to a vector
        % field injected in the dual variables)
        for iBracket = 1:length(allEquivClasses(iEquivClass).brackets)
            theBracket = allEquivClasses(iEquivClass).brackets(iBracket);
            if nargin == 3
                % use first vector field labeled with '1'
                thePrimalVecFieldIndex = find(vecFieldAssociations(theBracket.vecFieldIDs)==1, 1 );
            else
                % use first vector field in bracket
                thePrimalVecFieldIndex = theBracket.vecFieldIDs(1);
            end
            theFrequencies(iBracket,thePrimalVecFieldIndex) = -sum( theFrequencies(iBracket,[1:thePrimalVecFieldIndex-1,thePrimalVecFieldIndex+1:end]), 2 );
        end
    else
        % ensure equal frequencies
        theFrequencies(:,1) = theFrequencies(:,end);
    end
    baseFrequency = max(max(abs(theFrequencies)));
    % save in equivalence class
    allEquivClasses(iEquivClass).frequencies = theFrequencies;
end



end

==> anc/getNonAdmissiblePart.m <==
function [outLinear,outBilinear] = getNonAdmissiblePart(A_eq,C_ineq,G,xSym,nuSym,lambdaSym)
%GETNONADMISSIBLEPART.M - Compute the non-admissible parts in the
%saddle-point dynamics.
    
    % get dimensions
    dimX = length(A_eq(1,:));
    dimNu = length(A_eq(:,1));
    dimLambda = length(C_ineq(:,1));
    
    % transposed constraints matrices
    A_eq_top = A_eq';
    A_ineq_top = C_ineq';
      
    % compute non-admissible part
    outLinear = [ zeros(dimX),           A_eq_top.*(G==0),       A_ineq_top.*(G==0);
                  A_eq.*(G==0),          zeros(dimNu),           zeros(dimNu,dimLambda);
                  zeros(dimLambda,dimX), zeros(dimLambda,dimNu), zeros(dimLambda) ];
    outBilinear = [ zeros(dimX,1);
                    zeros(dimNu,1);
                    diag(lambdaSym)*(C_ineq.*(G==0))*xSym ];
            


end

==> anc/getNonAdmissibleVectorFields.m <==
function [allSummands,isAdmissible,isLinear] = getNonAdmissibleVectorFields(symSPD,stateVar,theOptProb)
%GETNONADMISSIBLEVECTORFIELDS.M - Compute all non-admissible vector fields
%in the saddle-point dynamics corresponding to a given distributed
%optimization problem.
%
%     [allSummands,isAdmissible,allIndices] = getNonAdmissibleVectorFields(symSPD,stateVar,theOptProb)
%
%It is assumed that the saddle-point dynamics can be written as a sum of
%vector fields of the form 
%
%     e_i*f_1(x_k,nu_k,lambda_k)*f_2(x_j,nu_j,lambda_j), i \in I(k),    (1)
%
%where I(k) is the set of all components of the complete state vector that
%belong to the individual state of the k-th agent, i.e.,
%
%     I(k) = theOptProb.getIndexSet(k) .
%
%The function can also be applied to other dynamics/symbolic functions as
%long as they admit the above structure. 
%
%Inputs
%------
%- symSPD          Symbolic representation of the right-hand side of the
%                  saddle-point dynamics. Use 'getSaddlePointDynamics' to
%                  compute the standard saddle-point dynamics for a given
%                  optimization problem.
%- stateVar        Symbolic representation of the complete state of the
%                  saddle-point dynamics.
%- theOptProb      The optimization problem corresponding to the
%                  saddle-point dynamics.
%
%Outputs
%-------
%- allSummands     A matrix containing in each column a symbolic representation
%                  of all vector fields in the form (1) that are contained
%                  in 'symSPD'. All these vector fields sum up to 'symSPD',
%                  i.e.,
%
%                         symSPD = sum( allSummands, 2 ).
%
%- isAdmissible    A boolean vector where the i-th entry is zero if the 
%                  vector field in the i-th column in 'allSummands' is non-
%                  admissible and one if it is admissible. Hence, all
%                  non-admissible vector fields are given by 
%
%                         nonAdmissibleVectorFields = allSummands(:,isAdmissible == 0).
%
%- isLinear        A boolean vector where the i-th entry is zero if the
%                  vector field in the i-th column of 'allSummand' is not
%                  linear and one if it is linear.
%
%S. Michalowsky, November 2017

% i-th unit vector
iThUnitVec = @(i,dimVec) [ zeros(i-1,1); 1; zeros(dimVec-i,1)];                     
                     
% write the saddle-point dynamics as a sum of (non-)admissible vector fields 
% in the form e_i*f_1(x_k,nu_k,lambda_k)*f_2(x_j,nu_j,lambda_j), i \in I(k)
allSummands = [];
isAdmissible = [];
isLinear = [];
allIndices = [];
for iComponent = 1:length(symSPD)
    % expand component into a sum 
    theExpandedSum = expand( symSPD(iComponent), 'ArithmeticOnly',true);
    theSummands = children(theExpandedSum);
    % get all state components that can be used in this component
    theAdmissibleComponents = theOptProb.getAdmissibleComponents(iComponent);
    theNonAdmissibleComponents = ones(length(symSPD),1);
    theNonAdmissibleComponents(theAdmissibleComponents) = 0;
    temp = (1:length(symSPD))';
    theNonAdmissibleComponents = temp( theNonAdmissibleComponents == 1 ); 
    % check whether the vector fields are admissible 
    for iSummand = 1:length(theSummands)
        % compute derivative to get the dependencies
        diffTheSummand = jacobian( theSummands(iSummand), stateVar );
        try double( diffTheSummand(theNonAdmissibleComponents) );
            if double( diffTheSummand(theNonAdmissibleComponents) ) == 0;
                % vector field is admissible
                isAdmissible = [isAdmissible,1];
            else
                % vector field is non-admissible
                isAdmissible = [isAdmissible,0];
            end
        catch
            % vector field is non-admissible
            isAdmissible = [isAdmissible,0];
        end              
        % check whether the vector field is linear by checking whether its
        % Jacobian is constant and non-zero
        try double( diffTheSummand );
            if double( diffTheSummand ) == 0
                % vector field is not linear (it is constant)
                isLinear = [ isLinear, 0];
            else
                % vector field is linear
                isLinear = [ isLinear, 1];
            end
        catch
            % vector field is not linear
            isLinear = [ isLinear, 0];
        end
    end
    % collect all summands
    allSummands = [ allSummands, iThUnitVec(iComponent,length(symSPD))*theSummands ];
    allIndices = [ allIndices, iComponent*ones(1,length(theSummands)) ];
end

nonAdmissibleVectorFields = allSummands(:,isAdmissible == 0);
nonAdmissibleIndices = allIndices(isAdmissible == 0);

end

==> anc/getSaddlePointDynamics.m <==
function [zSym, symSPD, hSPD] = getSaddlePointDynamics(theOptProb)
%GETSADDLEPOINTDYNAMICS.M - Determine the (standard) saddle-point dynamics
%corresponding to a given (distributed) optimization problem.
%
%     [zSym, symSPD, hSPD] = getSaddlePointDynamics(theOptProb)
%
%If zero equality constraints are present (possibly from augmenting the
%optimization problem), additional stabilizing terms are introduced.
%
%Inputs
%------
%- theOptProb    Object of class 'distOptProb' describing the (distributed)
%                optimization problem. 
%
%Outputs
%-------
%- zSym          A symbolic variable representing the complete state vector
%                of the saddle-point dynamics. Contains all primal
%                variables (xSym), all dual variables associated to
%                equality constraints (nuSym) and all dual variables
%                associated to inequality constraints (lambdaSym).
%                The first index of the dual variable determines the
%                corresponding node, i.e., nuSymi_j is the j-th dual
%                variable associated to node i.
%- symSPD        Symbolic representation of the right-hand side of the
%                saddle-point dynamics, i.e.,
%                   d/dt zSym = symSPD.
%- hSPD          A function handle for the right-hand side of the
%                saddle-point dynamics depending on z, i.e.,
%                   d/dt zSym = hSPD(zSym).
%
%S. Michalowsky, November 2017

% define symbolic variables:
% primal variables
xSym = sym('xSym',[theOptProb.dimOptVar,1]);
assume(xSym,'real');
% dual variable associated to equality constraints
eqConstrAssociation = theOptProb.stateToNode(theOptProb.dimOptVar+1:theOptProb.dimOptVar+theOptProb.n_eq); 
for iNode = 1:theOptProb.dimOptVar
    % get number of equality constraints associated to this node
    nEqPerNode = sum( eqConstrAssociation == iNode );
    % define symbolic dual variable associated to these constraints
    eval(['nuSym',num2str(iNode),'_ = sym(''nuSym', num2str(iNode), '_'', [nEqPerNode,1]);']);
    eval(['nuSym(find(eqConstrAssociation==iNode)) = nuSym', num2str(iNode),'_;']); 
end
nuSym = nuSym(:);       % enforce column vector
% dual variable associated to inequality constraints
ineqConstrAssociation = theOptProb.stateToNode(theOptProb.dimOptVar+theOptProb.n_eq+1:end);
for iNode = 1:theOptProb.dimOptVar
    % get number of equality constraints associated to this node
    nIneqPerNode = sum( ineqConstrAssociation == iNode );
    % define symbolic dual variable associated to these constraints
    eval(['lambdaSym',num2str(iNode),'_ = sym(''lambdaSym', num2str(iNode), '_'', [nIneqPerNode,1]);']);
    eval(['lambdaSym(find(ineqConstrAssociation==iNode)) = lambdaSym', num2str(iNode),'_;']); 
end
lambdaSym = lambdaSym(:);       % enforce column vector
% complete symbolic state vector
zSym = [ xSym; nuSym; lambdaSym ];

% check for zero equality constraints
zeroEqConstraints = ( sum(abs(theOptProb.A_eq),2) == 0 );

% corresponding saddle-point dynamics
gradFObj = jacobian( theOptProb.objFun(xSym), xSym )';
gradC_ineq = jacobian( theOptProb.c_ineq(xSym), xSym );
symSPD = [ -gradFObj - theOptProb.A_eq'*nuSym - gradC_ineq'*lambdaSym;
           theOptProb.A_eq*xSym - theOptProb.b_eq - diag(zeroEqConstraints)*nuSym;
           diag(lambdaSym)*theOptProb.c_ineq(xSym) ];
hSPD = matlabFunction( symSPD, 'vars', {zSym} );

end

==> anc/ghatForBracket.m <==
function out = ghatForBracket(omega,theBracket)

if theBracket.degree == 1
    out = 1;
else
    % get left an right factor of the bracket
    leftFactor = theBracket.bracket1;
    rightFactor = theBracket.bracket2;

    % compute kappa, i.e., write bracket in the form
    % ad^kappa_leftFactor(rightFactor)
    kappa = 1;
    if theBracket.degree >= 3
        while leftFactor.isEqual(rightFactor.bracket1)
            rightFactor = rightFactor.bracket1;
            kappa = kappa + 1;
        end
    end

    % compute ghat for that brackets
    theBracket1 = leftFactor;
    n1 = theBracket1.degree;
    theBracket2 = rightFactor;
    n2 = theBracket2.degree;
    tempOutVal = 1/kappa*ghatForBracket(omega(kappa*n1+1:end),theBracket2);
    for q = 1:kappa
        tempOutVal = tempOutVal*ghatForBracket(omega((q-1)*n1+1:q*n1),theBracket1)/(sum(omega((q-1)*n1+1:q*n1)));
    end
    out = tempOutVal;
end

end

==> anc/groupBrackets.m <==
function corrEquivClasses = groupBrackets(bracketsPHall)
%GROUPBRACKETS.M - Group a set of brackets in a P. Hall basis into their
%equivalence classes.
%
%     corrEquivClasses = groupBrackets(bracketsPHall)
%
%Inputs
%------
%- bracketsPHall      An array of class 'bracket'. Must be elements of a
%                     P. Hall basis for the application at hand.
%
%Outputs
%-------
%- corrEquivClasses   A vector associating to each bracket in
%                     'bracketsPHall' a corresponding equivalence class,
%                     i.e., corrEquivClasses(i) = j means that the bracket
%                     bracketsPHall(i) is in the j-the equivalence class.
%
%S. Michalowsky, September 2017

% initialize
corrEquivClasses = 1:length(bracketsPHall);
nEquivClasses = 1;
% go through all brackets and check for all previous brackets whether they are
% equvialent
for iBracket1 = 2:length(bracketsPHall)
    equivBracketFound = false;
    for iBracket2 = 1:iBracket1 - 1
        if bracketsPHall(iBracket1).degree == bracketsPHall(iBracket2).degree
            if sort(bracketsPHall(iBracket1).vecFieldIDs) == sort(bracketsPHall(iBracket2).vecFieldIDs)
                equivBracketFound = true;
                corrEquivClasses(iBracket1) = corrEquivClasses(iBracket2);
            end
        end
    end
    if ~equivBracketFound
        nEquivClasses = nEquivClasses + 1;
        corrEquivClasses(iBracket1) = nEquivClasses;
    end
end


end

==> anc/hallBasis.m <==
classdef hallBasis
    %HALLBASIS - A class for Philipp Hall bases of Lie brackets. 
    %
    %     obj = hallBasis(vecFieldIDs,maxDegree,optOnlyDiffVecFields)
    %     obj = hallBasis(vecFieldIDs,maxDegree,optOnlyDiffVecFields,optOnlyNonZeroVecFields,vecFields)
    %
    %Inputs
    %- vecFieldsIDs                 A vector containing the identifiers
    %                               (integer values) of the vector fields
    %                               for which the P. Hall basis shall be
    %                               computed.
    %- maxDegree                    The maximal degree of the brackets in
    %                               the P. Hall basis. 
    %- optOnlyDifferentVecFields    Set 'true' when only brackets with 
    %                               distinct vector fields shall be
    %                               computed and set 'false' if all
    %                               brackets shall be computed. For
    %                               example, in the first case a bracket of
    %                               the form [1,[1,4]] would not be
    %                               computed whereas it would in the second
    %                               case.
    %- optOnlyNonZeroVecFields      Set 'true' if only those brackets shall
    %                               be computed that do not evaluate to
    %                               zero for the given set of vector fields
    %                               'symVecFields'. If set to 'false',
    %                               this gives the same as without the last
    %                               two arguments.
    %- symVecFields                 An array of objects of class
    %                               'vectorField' containing the vector
    %                               fields for which the brackets shall be
    %                               evaluated.
    %
    %== PROPERTIES ==
    %
    %Property name       Data type     Description
    %----------------------------------------------------------------------
    %- brackets          bracket       Contains all brackets that form the 
    %                                  Hall basis. 
    %- startIndexDegree  pos. integer  Vector of starting indices for brackets 
    %                                  of different degree, i.e., all brackets 
    %                                  with index from startIndexDegree(i) to
    %                                  startIndexDegree(i+1)-1 have degree i.
    %                                  Use the method 'getBracket(i)' to return 
    %                                  all these brackets.
    %- maxDegree         pos. integer  Maximal degree of all brackets in
    %                                  the basis.
    %- vecFieldIDs       pos. integer  IDs of the vector fields from which
    %                                  the basis was formed.
    %
    %== METHODS ==
    %
    %- printBasis        Display all brackets in the basis.
    %- getBrackets       Get all brackets of a given degree.
    %- getID             Search for the ID of a given bracket.
    %
    %S. Michalowsky, August 2017
    
    properties (SetAccess = private, GetAccess = public)
        brackets            % Array of object of class 'bracket', contains 
                            % all brackets in the basis.
        startIndexDegree    % Vector of starting indices for brackets of 
                            % different degree, i.e., all brackets with
                            % index from startIndexDegree(i) to
                            % startIndexDegree(i+1)-1 have degree i. Use
                            % the method 'getBracket(i)' to return all
                            % these brackets.
        maxDegree           % Pos. integers that contains the maximal degree 
                            % of all brackets in the basis.
        vecFieldIDs         % IDs of the vector fields in the Hall basis
    end
    
    methods
        % CONSTRUCTOR
        function obj = hallBasis(vecFieldIDs,maxDegree,optOnlyDiffVecFields,varargin)
            %Compute Hall basis for the given vector fields.
            
            
            % get possible additional arguments
            if nargin == 5
                optOnlyNonZeroVecFields = varargin{1};
                vecFields = varargin{2};
            else
                optOnlyNonZeroVecFields = false;
            end
            
            % maximal degree
            obj.maxDegree = maxDegree;
            
            % sort vector fields
            vecFieldIDs = sort(vecFieldIDs);
            obj.vecFieldIDs = vecFieldIDs;
            nVecFields = length(vecFieldIDs);
            
            % first elements: all vector fields
            disp(['Computing brackets of degree 1/',num2str(maxDegree),'...'])
            theStartIndexDegree = 1;
            obj.brackets = bracket(vecFieldIDs(1),[],1); %vecFieldIDs(1));
            for iVecField = 2:nVecFields
                obj.brackets(iVecField) = bracket(vecFieldIDs(iVecField),[],length(obj.brackets)+1); %vecFieldIDs(iVecField));
            end
            disp('Finished.')
            
            % brackets of degree 2
            disp(['Computing brackets of degree 2/',num2str(maxDegree),'...'])
            theStartIndexDegree(2) = length(obj.brackets) + 1;
            if maxDegree > 1
                for iVecField1 = 1:nVecFields
                    for iVecField2 = iVecField1+1:nVecFields
                        if optOnlyNonZeroVecFields
                            theBracket = bracket( obj.brackets(iVecField1), obj.brackets(iVecField2));
                            % check whether bracket is zero
                            isZeroBracket = theBracket.isZero(vecFields);
                            if ~isZeroBracket
                                obj.brackets(end+1) = bracket( obj.brackets(iVecField1), obj.brackets(iVecField2), length(obj.brackets)+1);
                            end
                        else
                            obj.brackets(end+1) = bracket( obj.brackets(iVecField1), obj.brackets(iVecField2), length(obj.brackets)+1);
                        end
                    end
                end
            end
            disp('Finished.')
            
            % brackets of degree >= 3
            for iDegree = 3:maxDegree
                disp(['Computing brackets of degree ',num2str(iDegree),'/',num2str(maxDegree),'...'])
                theStartIndexDegree(iDegree) = length(obj.brackets) + 1;
                % iterate over all brackets with degree <= iDegree/2
                for iBracket = 1:theStartIndexDegree(floor(iDegree/2)+1)-1
                    bracket1 = obj.brackets(iBracket);                  % left factor of bracket 
                    degBracket1 = obj.brackets(iBracket).degree;        % degree of left factor
                    degBracket2 = iDegree - degBracket1;                % required degree of right factor
                    % iterate over all brackets with the required degree
                    for iBracket2 = theStartIndexDegree(degBracket2):theStartIndexDegree(degBracket2+1)-1
                        bracket2 = obj.brackets(iBracket2);
                        % check whether condition for P. Hall bracket is
                        % fulfilled
                        if ( bracket1.ID < bracket2.ID ) && ( bracket2.bracket1.ID < bracket1.ID ) 
                            if optOnlyDiffVecFields
                                % count number of equal vector fields 
                                % in bracket1 and bracket2
                                nEqualVecFields = 0;
                                for iVecField = 1:length(bracket1.vecFieldIDs)
                                    nEqualVecFields = nEqualVecFields + sum( bracket2.vecFieldIDs == bracket1.vecFieldIDs(iVecField) );
                                end
                                if nEqualVecFields == 0
                                    % all vector fields are different
                                    if optOnlyNonZeroVecFields
                                        theBracket = bracket(bracket1,bracket2);
                                        if ~theBracket.isZero(vecFields)
                                            obj.brackets(end+1) = bracket(bracket1,bracket2,length(obj.brackets)+1);
                                        end
                                    else
                                        obj.brackets(end+1) = bracket(bracket1,bracket2,length(obj.brackets)+1);
                                    end
                                end
                            else
                                if optOnlyNonZeroVecFields
                                    theBracket = bracket(bracket1,bracket2);
                                    if ~theBracket.isZero(vecFields)
                                        obj.brackets(end+1) = bracket(bracket1,bracket2,length(obj.brackets)+1);
                                    end
                                else
                                    obj.brackets(end+1) = bracket(bracket1,bracket2,length(obj.brackets)+1);
                                end
                            end
                        end
                    end
                end
                disp('Finished.')
            end
            
            % save start indices for brackets of different degrees
            obj.startIndexDegree = theStartIndexDegree;
        end
        
        % PRINT P. HALL BASIS
        function out = printBasis(obj)
            %PRINTBASIS - Display a representation of all brackets in the
            %basis. No input arguments.
            
            % Iterate over all degrees starting with one
            curDegree = 1;
            strBasis = [];
            for iBracket = 1:length(obj.brackets)
                if obj.brackets(iBracket).degree == curDegree
                    strBasis = [strBasis, obj.brackets(iBracket).toString, ', '];
                else
                    % display brackets with degree = curDegree
                    disp(['Degree ', num2str(curDegree)])
                    disp(strBasis(1:end-2))
                    fprintf('\n')
                    % increase degree
                    curDegree = obj.brackets(iBracket).degree;
                    strBasis = [];
                    strBasis = [strBasis, obj.brackets(iBracket).toString, ', '];
                end
            end
            disp(['Degree ', num2str(curDegree)])
            disp(strBasis(1:end-2))
        end
        
        % GET BRACKETS OF A CERTAIN DEGREE 
        function out = getBrackets(obj,degree)
            %GETBRACKETS - Returns all brackets of a certain degree. 
            %
            %     hallBasis.getBrackets(degree)
            
            if degree < obj.maxDegree
                out = obj.brackets( obj.startIndexDegree(degree):obj.startIndexDegree(degree+1)-1 );
            else
                if degree == obj.maxDegree
                    out = obj.brackets( obj.startIndexDegree(degree):end );
                else
                    disp('Requested degree larger than max. degree. Please recompute Hall basis.')
                end
            end
        end
        
        % GET ID OF A BRACKET
        function out = getID(obj,theBracket)
            %GETID - Returns the ID of the bracket 'theBracket'.
            %
            %     hallBasis.getID(theBracket)
            
            % get all brackets with equal degree as 'theBracket'
            allBrackets = obj.getBrackets(theBracket.degree);
            
            % go through all brackets of this degree and compare
            theID = NaN;
            for iBracket = 1:length(allBrackets)
                if allBrackets(iBracket).isEqual(theBracket)
                    theID = iBracket;
                    break;
                end
            end
            if isnan(theID)
                out = NaN;
                disp(['The requested bracket ', theBracket.toString,' could not be found in the basis.'])
            else
                out = allBrackets(iBracket).ID;
            end
        end
    end
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
    
end



==> anc/rewriteNonAdmissible.m <==
function [bracketsToBeExcited,allRequiredAdmissibleVectorFields,vecFieldAssociations] = rewriteNonAdmissible(allSummands,isAdmissible,stateVar,theOptProb)
%REWRITENONADMISSIBLE.M - Rewrite all non-admissible vector fields in terms
%of Lie brackets of admissible vector fields.
%
%     [bracketsToBeExcited,allRequiredAdmissibleVectorFields,vecFieldAssociations] = rewriteNonAdmissible(allSummands,isAdmissible,stateVar,theOptProb)
%
%Inputs
%------
%- allSummands     A matrix containing in each column a symbolic representation
%                  of all vector fields in the form 
%
%                     e_i*f_1(x_k,nu_k,lambda_k)*f_2(x_j,nu_j,lambda_j), i \in I(k),    
%
%                  that shall be rewritten. Use 'getNonAdmissibleVectorFields'
%                  to obtain them.
%- isAdmissible    A boolean vector where the i-th entry is zero if the 
%                  vector field in the i-th column in 'allSummands' is non-
%                  admissible and one if it is admissible. Hence, all
%                  non-admissible vector fields are given by 
%
%                         nonAdmissibleVectorFields = allSummands(:,isAdmissible == 0).
%                   
%                  Use 'getNonAdmissibleVectorFields' to compute this.
%- stateVar        Symbolic representation of the complete state vector.
%- theOptProb      Object of class 'distOptProb' representing the underlying
%                  optimization problem.
%
%Outputs
%-------
%- bracketsToBeExcited                Object of class 'brackets' containing
%                                     all brackets created in the rewriting
%                                     process. The evaluation of the sum of
%                                     all these brackets is equal to the
%                                     sum of all non-admissible vector
%                                     fields.
%- allRequiredAdmissibleVectorFields  Object of class 'vectorField'
%                                     containing all admissible vector
%                                     fields appearing in the Lie brackets.
%- vecFieldAssociations               A vector associating to each vector
%                                     field an integer value. The lower the
%                                     value, the more perturbation will be
%                                     injected by this vector field. 
%
%S. Michalowsky, November 2017

% get communication graph
graphObject = digraph(abs(theOptProb.lapMat),'OmitSelfLoops');
% get non-admissible vector fields 
nonAdmissibleVectorFields = allSummands(:,isAdmissible==0);
% get indices that the vector fields influence
% (i.e., nonAdmissibleIndices(j) = i means that the vector field in the j-th column of
% 'nonAdmissibleVectorFields' only has an entry at the i-th row)
hNonAdmissibleVectorFields = matlabFunction(nonAdmissibleVectorFields,'vars',{stateVar});
evalNonAdmissibleVectorFields = hNonAdmissibleVectorFields(ones(size(stateVar)));
nonAdmissibleIndices = ceil( find(evalNonAdmissibleVectorFields'~=0) / ( length(evalNonAdmissibleVectorFields(1,:))  ) );

% initialize variables
symAllRequiredAdmissibleVectorFields = [];
nRequiredAdmissibleVectorFields = 0;
vecFieldAssociations = [];
clear('allRequiredAdmissibleVectorFields');
clear('bracketsToBeExcited');

% i-th unit vector
iThUnitVec = @(i,dimVec) [ zeros(i-1,1); 1; zeros(dimVec-i,1)];   

% iterate over all non-admissible vector fields
for iVecField = 1:sum(isAdmissible==0)
    % get respective component where the non-admissible part enters
    theComponent = nonAdmissibleIndices(iVecField);
    theNode = min(theOptProb.getIndexSet(theComponent));
    % factor the non-admissible vector field
    allFactors = factor(nonAdmissibleVectorFields(theComponent,iVecField));
    % get dependencies of all factors
    theDependencies = [];
    for iFactor = 1:length(allFactors)
        theDerivative = jacobian( allFactors(iFactor), stateVar );
        for iComponent = 1:length(stateVar)
            try double(theDerivative(iComponent));
                if double(theDerivative(iComponent)) == 0
                    % the non-admissible vector field does not depend on
                    % zSym_iComponent
                else
                    % the non-admissible vector field does depend on
                    % zSym_iComponent
                    theDependencies(iFactor) = min(theOptProb.getIndexSet(iComponent));
                end
            catch
                % the non-admissible vector field does depend on
                % zSym_iComponent
                theDependencies(iFactor) = min(theOptProb.getIndexSet(iComponent));
            end            
        end
    end
    % get factors sorted by node membership (we assume here that there are only two factors)
    theUniqueDependencies = unique( theDependencies(theDependencies>0) );
    if isempty(find(theUniqueDependencies==theNode))
        theFactor(1) = prod( allFactors( theDependencies == 0 ) );
    else
        theFactor(1) = prod( [allFactors( theDependencies == 0 ), allFactors( theDependencies == theNode ) ] );
    end
    theFactor(2) = prod( allFactors( (theDependencies ~= theNode) & (theDependencies ~=0) ) );
    % get shortest path (we assume here that there are only two factors)
    theStartNode = min( theOptProb.getIndexSet(theComponent) );
    theEndNode = theUniqueDependencies( theUniqueDependencies ~= theStartNode ); 
    thePath = shortestpath(graphObject,theStartNode,theEndNode);
    if isempty(thePath)
        disp(['Error: There exists no path from node ', num2str(theStartNode), ' to node ', num2str(theEndNode), '.'])
    end
    for iNodeInPath = 1:length(thePath)-1
        % get index sets
        set1 = theOptProb.getIndexSet(thePath(iNodeInPath));
        set2 = theOptProb.getIndexSet(thePath(iNodeInPath+1));
        % compute vector field
        if mod(iVecField,2) == 1
            switch iNodeInPath
                case 1
                    theSymVecField = iThUnitVec(theComponent,length(stateVar))*theFactor(1)*stateVar( max(set2) );
                case length(thePath)-1
                    theSymVecField = iThUnitVec(max(set1),length(stateVar))*theFactor(2);
                otherwise
                    theSymVecField = iThUnitVec(max(set1),length(stateVar))*stateVar(max(set2));
            end
        else
            switch iNodeInPath
                case 1
                    theSymVecField = iThUnitVec(theComponent,length(stateVar))*theFactor(1)*stateVar( min(set2) );
                case length(thePath)-1
                    theSymVecField = iThUnitVec(min(set1),length(stateVar))*theFactor(2);
                otherwise
                    theSymVecField = iThUnitVec(min(set1),length(stateVar))*stateVar(min(set2));
            end
        end
        % check whether the vector field is a new admissible one
        newVecField = true;
        if ~isempty(symAllRequiredAdmissibleVectorFields)
            hRequiredAdmissibleVectorFields = matlabFunction( symAllRequiredAdmissibleVectorFields, 'vars', {stateVar} );
            hTheSymVecField = matlabFunction( theSymVecField, 'vars', {stateVar} );
            checkVec1 = (1:length(stateVar))';
            checkVec2 = 2*ones(size(stateVar));
            checkVec3 = rand(size(stateVar));
            if ( rank( hRequiredAdmissibleVectorFields(checkVec1) ) == rank( [ hRequiredAdmissibleVectorFields(checkVec1), hTheSymVecField(checkVec1) ] ) ) 
                tempConstraintMat = [ hRequiredAdmissibleVectorFields(checkVec1); hRequiredAdmissibleVectorFields(checkVec2); hRequiredAdmissibleVectorFields(checkVec3) ];
                tempConstraintVec = [ hTheSymVecField(checkVec1); hTheSymVecField(checkVec2); hTheSymVecField(checkVec3) ];
                options = optimset('Display','none');
                [theCoeffs,theVal] = fmincon( @(c) sum(c.^2), ones(length(symAllRequiredAdmissibleVectorFields(1,:)),1), [], [], tempConstraintMat, tempConstraintVec, [],[], [], options );
                theCoeffs = round(theCoeffs,1);
                try double( simplify(symAllRequiredAdmissibleVectorFields*theCoeffs - theSymVecField) );
                    if double( symAllRequiredAdmissibleVectorFields*theCoeffs - theSymVecField ) == 0
                        % vector field already exists
                        newVecField = false;
                        theID = find(theCoeffs~=0);
                        theVecFieldCoeff = theCoeffs(theID);
                    end
                catch
                end
            end
        end

        if newVecField
            symAllRequiredAdmissibleVectorFields = [ symAllRequiredAdmissibleVectorFields, theSymVecField ];
            nRequiredAdmissibleVectorFields = nRequiredAdmissibleVectorFields + 1;
            theVecFieldCoeff = 1;
            if theComponent > theOptProb.dimOptVar
                vecFieldAssociations = [ vecFieldAssociations, 1 ];
            else
                vecFieldAssociations = [ vecFieldAssociations, 2 ];
            end
            theID = nRequiredAdmissibleVectorFields;
            if exist('allRequiredAdmissibleVectorFields')
                allRequiredAdmissibleVectorFields = [allRequiredAdmissibleVectorFields, vectorField(theID,theSymVecField,stateVar)];
            else
                allRequiredAdmissibleVectorFields = vectorField(theID,theSymVecField,stateVar);
            end
        end
        % build bracket
        if iNodeInPath == 1
            theBracket = bracket( theID, [], theID );
            theBracket.coeff = theVecFieldCoeff;
        else
            addBracket = bracket(theID,[],theID);
            addBracket.coeff = theVecFieldCoeff;
            theBracket = bracket( addBracket , theBracket );
        end
    end
    if exist('bracketsToBeExcited')
        bracketsToBeExcited = [ bracketsToBeExcited, theBracket ];
    else
        bracketsToBeExcited = theBracket;
    end
    % check the bracket
    theResultingVectorField = theBracket.evalBracket( allRequiredAdmissibleVectorFields );
    try double( theResultingVectorField - nonAdmissibleVectorFields(:,iVecField) );
        if double( theResultingVectorField - nonAdmissibleVectorFields(:,iVecField) ) == 0 
            disp('Non-admissible vector field successfully rewritten.')
        else
            disp('Error while rewriting. Resulting vector field does not match the desired one.')
        end
    catch
        disp('Error while rewriting. Resulting vector field does not match the desired one.')
    end
end

end

==> anc/rewriteNonAdmissibleLinear.m <==
function [brackets,shortestPaths] = rewriteNonAdmissibleLinear(nonAdmissiblePart,lapMat,stateToNode,vecFieldOrdering)
%REWRITENONADMISSIBLELINEAR.M - Rewrite the linear non-admissible vector
%fields in terms of Lie brackets of admissible vector fields.
%
%     [brackets,shortestPaths] = rewriteNonAdmissibleLinear(nonAdmissiblePart,lapMat,stateToNode,vecFieldOrdering)
%
%Remark: At least R2015b required (for 'digraph' and 'shortestpath')!
%
%Inputs
%------
%- nonAdmissiblePart    A square matrix corresponding to the linear non- 
%                       admissible part, i.e. 'nonAdmissiblePart*stateVar'
%                       is the sum of all non-admissible vector fields.
%- lapMat               The Laplacian of the communication graph.
%- stateToNode          A vector that associates to each entry of the state
%                       vector the corresponding node. For example,
%                       'stateToNode(i) = 4' means that the i-th element of
%                       the state vector belongs to node 4.
%- vecFieldOrdering     A square matrix of the same dimension as 
%                       'nonAdmissiblePart' associating the admissible
%                       vector fields to their identifiers. For example,
%                       'vecFieldOrdering(i,j) = 5' means that the vector
%                       field h_{i,j} = z_i e_j has ID = 5. Use the
%                       function 'getAdmissibleVectorFields' to obtain a
%                       suitable association.
%
%Outputs
%-------
%- brackets             An array of objects of class bracket. Each bracket
%                       corresponds to one non-admissible vector field,
%                       i.e. one entry in the matrix 'nonAdmissiblePart'. 
%- shortestPaths        The corresponding shortest paths.
%
%S. Michalowsky, August 2017

% check whether non-admissible part is all zero
if sum(sum(nonAdmissiblePart == 0)) == prod(size(nonAdmissiblePart))
    disp('No non-admissible part present. Nothing to rewrite here.');
    brackets = [];
    shortestPaths = [];
    return;
end

% get dimensions
nNodes = length(lapMat(1,:));
dimState = length(nonAdmissiblePart(1,:));

% for each non-admissible part, compute shortest path and Lie bracket
% representation
graphObject = digraph(abs(lapMat),'OmitSelfLoops');
shortestPaths = zeros( 1, nNodes );
nPaths = 0;
maxLength = 0;
for iRow = 1:dimState
    for iCol = 1:dimState
        if (iCol ~= iRow) && (nonAdmissiblePart(iRow,iCol) ~= 0) 
            % compute the shortest path
            endNode = stateToNode(iCol);       % node from which information is required (corresponding state is stateVar(iCol))
            startNode = stateToNode(iRow);     % node that requires non-admissible state information (corresponding state is stateVar(iRow))
            if startNode ~= endNode
                thePath = shortestpath(graphObject,startNode,endNode); % get the shortest path 
                nPaths = nPaths + 1;
                shortestPaths(nPaths,1:length(thePath)) = thePath;
                maxLength = max([maxLength,length(thePath)]);
                % compute a Lie bracket representation
                theBracket = rewriteVecField(iCol,iRow,thePath,vecFieldOrdering,stateToNode);
                if exist('brackets')
                    brackets(end+1) = theBracket;
                    brackets(end).coeff = -nonAdmissiblePart(iRow,iCol);
                else
                    brackets = theBracket;
                    brackets.coeff = -nonAdmissiblePart(iRow,iCol);
                end
            end
        end
    end
end
% remove zeros in paths
shortestPaths = shortestPaths(:,1:maxLength);
% sort paths and brackets by length/degree
pathLengths = sum((shortestPaths>0),2)-1;
[sortedLengths,sortIndices] = sort(pathLengths);
shortestPaths = shortestPaths(sortIndices,:);
brackets = brackets(sortIndices);




   
end

==> anc/rewriteVecField.m <==
function out = rewriteVecField(k1,k2,thePath,vecFieldOrdering,stateToNode)
%REWRITEVECFIELD.M - Rewrite a linear non-admissible vector field in terms
%of linear admissible vector fields.
%
%     out = rewriteVecField(k1,k2,thePath,vecFieldOrdering,stateToNode)
%
%Inputs
%------
%- k1
%- k2
%- thePath
%- vecFieldOrdering     A square matrix associating the admissible
%                       vector fields to their identifiers. For example,
%                       'vecFieldOrdering(i,j) = 5' means that the vector
%                       field h_{i,j} = z_i e_j has ID = 5. Use the
%                       function 'getAdmissibleVectorFields' to obtain a
%                       suitable association.
%- stateToNode          A vector that associates to each entry of the state
%                       vector the corresponding node. For example,
%                       'stateToNode(i) = 4' means that the i-th element of
%                       the state vector belongs to node 4.
%
%Outputs
%-------
%
%
%S. Michalowsky, August 2017

% remove possible zeros in the path
thePath = thePath(thePath~=0);

% length of path
lenPath = length(thePath) - 1;

switch lenPath
    case 1 
        out = bracket(vecFieldOrdering(k2,k1),[],vecFieldOrdering(k2,k1));
    otherwise
        % cut path at the 'indexCutPath'th place
        switch lenPath
            case 2
                indexCutPath = lenPath/2 + 1; 
            case 4
                indexCutPath = lenPath/2 + 1; 
            otherwise
                indexCutPath = floor(lenPath/2) + 2;
                if indexCutPath >= lenPath+1
                    disp('Path length not decreased. Algorithm will not determine.')
                    disp('Current path is')
                    thePath
                end
        end        
        cutNode = thePath(indexCutPath);                    % node where the path was cut
        subPath = thePath(1:indexCutPath);                  % first part of path
        subPathComplement = thePath(indexCutPath:end);      % end part of path
        nodeIndexSet = find(stateToNode==cutNode);          % index set of node 'cutNode' (set of possible values for s)
        if k1 <= length(vecFieldOrdering(1,:))*2/3          % "use dual variables to transfer the information"
            s = nodeIndexSet(2);
        else
            s = nodeIndexSet(end);
        end
        out = bracket( rewriteVecField(k1,s,subPathComplement,vecFieldOrdering,stateToNode), rewriteVecField(s,k2,subPath,vecFieldOrdering,stateToNode) );
end



end

==> anc/vectorField.m <==
classdef vectorField
    %VECTORFIELD - A class for vector fields.
    %
    %== CONSTRUCTOR ==
    %
    %To create an object of type 'vectorField' use
    %
    %     vectorField(ID,symVecField,vars)
    %     vectorField(ID,symVecField,vars,stringRepr)
    %
    %where
    %- ID             is a unique identifier (pos. integer number),
    %- symVecField    is a symbolic representation of the vector field,
    %- vars           is a collection of all symbolic variables in the
    %                 vector field 'symVecField',
    %- stringRepr     is a string representation of the vector field.
    %  (optional)
    %
    %== PROPERTIES == 
    %
    %Property name     Data type      Description
    %----------------------------------------------------------------------
    %- ID              pos. integer   unique ID
    %- symVecField     symbolic       representation of the vector field
    %- hSymVecField    fctn. handle   function handle of the vector field
    %- vars            symbolic var.  all symbolic variables the vector field
    %                                 'symVecField' depends on
    %- string          char           string representation of the vector
    %                                 field
    %
    %== METHODS ==
    %
    %- evaluate        Evaluate the vector field at a given argument.
    %
    %S. Michalowsky, August 2017
    
    properties (SetAccess = private, GetAccess = public)
        ID              % unique ID, positive integer
        symVecField     % symbolic representation of the vector field
        hSymVecField    % function handle
        vars            % symbolic variables which the vector field depends on
        string          % string representation (optional)
    end
    
    methods
        % CONSTRUCTOR
        function obj = vectorField(ID,symVecField,vars,varargin)
            obj.ID = ID;
            obj.symVecField = symVecField;
            obj.hSymVecField = matlabFunction(symVecField,'vars',vars);
            obj.vars = vars;
            switch nargin
                case 3
                    obj.string = '';
                case 4 
                    obj.string = varargin{end};
                otherwise
                    disp('Too many input arguments.');
            end
        end
        
        % EVALUATE VECTOR FIELD
        function out = evaluate(obj,varargin)
            if nargin == length(obj.vars) + 1
                strEval = 'out = obj.hSymVecField(';
                for iVariable = 1:nargin-1
                    strEval = [strEval,'varargin{',num2str(iVariable),'},'];
                end
                strEval = [strEval(1:end-1),');']
                eval(strEval)
            else
                disp(['Number of arguments does not match the number of variables of the vector field. The vector field has ', num2str(length(obj.vars)), ' variables.'] )
            end
        end
    end
    
end


